Robust and Provable Guarantees for Sparse Random Embeddings

In this work, we improve upon the guarantees for sparse random embeddings, as they were recently provided and analyzed by Freksen at al. (NIPS'18) and Jagadeesan (NIPS'19). Specifically, we show that (a) our bounds are explicit as opposed to the asymptotic guarantees provided previously, and (b) our bounds are guaranteed to be sharper by practically significant constants across a wide range of parameters, including the dimensionality, sparsity and dispersion of the data. Moreover, we empirically demonstrate that our bounds significantly outperform prior works on a wide range of real-world datasets, such as collections of images, text documents represented as bags-of-words, and text sequences vectorized by neural embeddings. Behind our numerical improvements are techniques of broader interest, which improve upon key steps of previous analyses in terms of (c) tighter estimates for certain types of quadratic chaos, (d) establishing extreme properties of sparse linear forms, and (e) improvements on bounds for the estimation of sums of independent random variables.

==> experiments.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "SparseRandomProjections.ipynb",
      "provenance": [],
      "collapsed_sections": [],
      "toc_visible": true
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Y7KyNOeipePx"
      },
      "source": [
        "# Datasets"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "RAWwBPUjpTYm"
      },
      "source": [
        "import numpy as np\n",
        "import itertools\n",
        "import seaborn as sns\n",
        "\n",
        "np.random.seed(1234)"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "JId70ydmpgqB"
      },
      "source": [
        "def distribution_dispersion(Xs):\n",
        "  outs = []\n",
        "  for (X1,X2) in itertools.combinations(Xs,2):\n",
        "    X = X1-X2\n",
        "    X = X.ravel()\n",
        "    X = X/np.linalg.norm(X,2)\n",
        "    outs.append(abs(X).max())\n",
        "  return outs\n",
        "\n",
        "def plot_dispersion(Xs,ax=None,label=None):\n",
        "  outs = distribution_dispersion(Xs)\n",
        "  sns.kdeplot(outs, bw=0.25, ax = ax, label=label)  \n",
        "\n",
        "datasets = {}"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "LPQoOBxppo6K"
      },
      "source": [
        "## CIFAR10"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "FIndANu9pilF",
        "outputId": "aabbdeff-d9c2-4b0b-c248-7bd13a14a5dc"
      },
      "source": [
        "from tensorflow.keras.datasets import cifar10\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "(train_data,_),_ = cifar10.load_data()\n",
        "subsample = np.random.random_integers(0,len(train_data),n_samples)\n",
        "Xs = train_data[subsample][:,:,:,0]\n",
        "\n",
        "datasets['CIFAR10'] = Xs\n",
        "#average_param_gain(Xs)"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: DeprecationWarning: This function is deprecated. Please call randint(0, 50000 + 1) instead\n",
            "  \n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "SA3ZvHmap54R"
      },
      "source": [
        "## CIFAR 100"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_OPkkybep8_F",
        "outputId": "35f1962c-26df-4f52-9e31-8e9ce8e11218"
      },
      "source": [
        "from tensorflow.keras.datasets import cifar100\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "(train_data,_),_ = cifar100.load_data()\n",
        "subsample = np.random.random_integers(0,len(train_data),n_samples)\n",
        "Xs = train_data[subsample][:,:,:,0]\n",
        "\n",
        "datasets['CIFAR100'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: DeprecationWarning: This function is deprecated. Please call randint(0, 50000 + 1) instead\n",
            "  \n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "yNg8dklhqGpK"
      },
      "source": [
        "## Street View House Numbers"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "2ophVinyqK7C",
        "outputId": "2f86b3b3-7500-4df7-85df-daac183df97c"
      },
      "source": [
        "!wget http://ufldl.stanford.edu/housenumbers/train.tar.gz\n",
        "!mkdir housenumbers\n",
        "!tar -xf train.tar.gz -C housenumbers\n",
        "\n",
        "import imageio\n",
        "import os\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "files = os.listdir('housenumbers/train')\n",
        "subsample = np.random.random_integers(0,len(files),n_samples)\n",
        "Xs = [imageio.imread('housenumbers/train/'+files[i]) for i in subsample]\n",
        "\n",
        "# only one channel\n",
        "Xs = [x[:,:,0] for x in Xs]\n",
        "\n",
        "# need to pad them\n",
        "shape_fit = np.array([x.shape for x in Xs]).max(0)\n",
        "\n",
        "def pad(X,shape):\n",
        "  out = np.zeros(shape)\n",
        "  out[:X.shape[0],:X.shape[1]] = X \n",
        "  return out\n",
        "\n",
        "Xs = [pad(x,shape_fit) for x in Xs]\n",
        "\n",
        "datasets['SVHN'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "--2021-05-28 10:46:34--  http://ufldl.stanford.edu/housenumbers/train.tar.gz\n",
            "Resolving ufldl.stanford.edu (ufldl.stanford.edu)... 171.64.68.10\n",
            "Connecting to ufldl.stanford.edu (ufldl.stanford.edu)|171.64.68.10|:80... connected.\n",
            "HTTP request sent, awaiting response... 200 OK\n",
            "Length: 404141560 (385M) [application/x-gzip]\n",
            "Saving to: ‘train.tar.gz.1’\n",
            "\n",
            "train.tar.gz.1      100%[===================>] 385.42M  25.5MB/s    in 19s     \n",
            "\n",
            "2021-05-28 10:46:53 (20.7 MB/s) - ‘train.tar.gz.1’ saved [404141560/404141560]\n",
            "\n",
            "mkdir: cannot create directory ‘housenumbers’: File exists\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:11: DeprecationWarning: This function is deprecated. Please call randint(0, 33404 + 1) instead\n",
            "  # This is added back by InteractiveShellApp.init_path()\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "g2e4XpT6qd4A"
      },
      "source": [
        "## NIPS Papers"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "CkrGFwg_qgPO",
        "outputId": "29716c46-dab6-44a0-d88f-7617294c9706"
      },
      "source": [
        "!wget https://archive.ics.uci.edu/ml/machine-learning-databases/00371/NIPS_1987-2015.csv\n",
        "\n",
        "import pandas as pd\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "# beware that features are in rows (words)\n",
        "d = pd.read_csv('NIPS_1987-2015.csv')\n",
        "\n",
        "subsample = np.random.random_integers(0,d.shape[1],size=n_samples)\n",
        "cols = d.columns[subsample]\n",
        "Xs = d[cols].T\n",
        "Xs = Xs.to_numpy()\n",
        "Xs = [x for x in Xs]\n",
        "\n",
        "datasets['NIPS'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "--2021-05-28 10:47:03--  https://archive.ics.uci.edu/ml/machine-learning-databases/00371/NIPS_1987-2015.csv\n",
            "Resolving archive.ics.uci.edu (archive.ics.uci.edu)... 128.195.10.252\n",
            "Connecting to archive.ics.uci.edu (archive.ics.uci.edu)|128.195.10.252|:443... connected.\n",
            "HTTP request sent, awaiting response... 200 OK\n",
            "Length: 133587258 (127M) [application/x-httpd-php]\n",
            "Saving to: ‘NIPS_1987-2015.csv.1’\n",
            "\n",
            "NIPS_1987-2015.csv. 100%[===================>] 127.40M  79.7MB/s    in 1.6s    \n",
            "\n",
            "2021-05-28 10:47:04 (79.7 MB/s) - ‘NIPS_1987-2015.csv.1’ saved [133587258/133587258]\n",
            "\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:10: DeprecationWarning: This function is deprecated. Please call randint(0, 5812 + 1) instead\n",
            "  # Remove the CWD from sys.path while we load stuff.\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Ddwuutqfqrgb"
      },
      "source": [
        "## Word Embeddings of Wikipedia "
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "oVu0cEzpq0SR",
        "outputId": "88b83677-3443-4036-9c81-cead839f5509"
      },
      "source": [
        "## note: this is the only *private* dataset in the experiemnt\n",
        "\n",
        "# prepare spacy embeddings\n",
        "!python -m spacy download en_core_web_md\n",
        "import en_core_web_md\n",
        "nlp = en_core_web_md.load()\n",
        "\n",
        "# mount google drive\n",
        "from google.colab import drive\n",
        "drive.mount('/content/drive/')\n",
        "\n",
        "n_samples = 250\n",
        "lines = []\n",
        "with open('drive/MyDrive/Approach2_73M.csv','r') as f:\n",
        "  lines = itertools.islice(f,10000)\n",
        "  subsample = np.random.random_integers(0,10000,n_samples)\n",
        "  lines = [l for i,l in enumerate(lines) if i in subsample]\n",
        "\n",
        "Xs = [nlp(lines[i]).vector for i in range(len(lines))]\n",
        "datasets['Word2Vec'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Requirement already satisfied: en_core_web_md==2.2.5 from https://github.com/explosion/spacy-models/releases/download/en_core_web_md-2.2.5/en_core_web_md-2.2.5.tar.gz#egg=en_core_web_md==2.2.5 in /usr/local/lib/python3.7/dist-packages (2.2.5)\n",
            "Requirement already satisfied: spacy>=2.2.2 in /usr/local/lib/python3.7/dist-packages (from en_core_web_md==2.2.5) (2.2.4)\n",
            "Requirement already satisfied: murmurhash<1.1.0,>=0.28.0 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (1.0.5)\n",
            "Requirement already satisfied: plac<1.2.0,>=0.9.6 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (1.1.3)\n",
            "Requirement already satisfied: wasabi<1.1.0,>=0.4.0 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (0.8.2)\n",
            "Requirement already satisfied: setuptools in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (56.1.0)\n",
            "Requirement already satisfied: blis<0.5.0,>=0.4.0 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (0.4.1)\n",
            "Requirement already satisfied: thinc==7.4.0 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (7.4.0)\n",
            "Requirement already satisfied: numpy>=1.15.0 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (1.19.5)\n",
            "Requirement already satisfied: requests<3.0.0,>=2.13.0 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (2.23.0)\n",
            "Requirement already satisfied: srsly<1.1.0,>=1.0.2 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (1.0.5)\n",
            "Requirement already satisfied: preshed<3.1.0,>=3.0.2 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (3.0.5)\n",
            "Requirement already satisfied: tqdm<5.0.0,>=4.38.0 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (4.41.1)\n",
            "Requirement already satisfied: cymem<2.1.0,>=2.0.2 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (2.0.5)\n",
            "Requirement already satisfied: catalogue<1.1.0,>=0.0.7 in /usr/local/lib/python3.7/dist-packages (from spacy>=2.2.2->en_core_web_md==2.2.5) (1.0.0)\n",
            "Requirement already satisfied: chardet<4,>=3.0.2 in /usr/local/lib/python3.7/dist-packages (from requests<3.0.0,>=2.13.0->spacy>=2.2.2->en_core_web_md==2.2.5) (3.0.4)\n",
            "Requirement already satisfied: urllib3!=1.25.0,!=1.25.1,<1.26,>=1.21.1 in /usr/local/lib/python3.7/dist-packages (from requests<3.0.0,>=2.13.0->spacy>=2.2.2->en_core_web_md==2.2.5) (1.24.3)\n",
            "Requirement already satisfied: idna<3,>=2.5 in /usr/local/lib/python3.7/dist-packages (from requests<3.0.0,>=2.13.0->spacy>=2.2.2->en_core_web_md==2.2.5) (2.10)\n",
            "Requirement already satisfied: certifi>=2017.4.17 in /usr/local/lib/python3.7/dist-packages (from requests<3.0.0,>=2.13.0->spacy>=2.2.2->en_core_web_md==2.2.5) (2020.12.5)\n",
            "Requirement already satisfied: importlib-metadata>=0.20; python_version < \"3.8\" in /usr/local/lib/python3.7/dist-packages (from catalogue<1.1.0,>=0.0.7->spacy>=2.2.2->en_core_web_md==2.2.5) (4.0.1)\n",
            "Requirement already satisfied: typing-extensions>=3.6.4; python_version < \"3.8\" in /usr/local/lib/python3.7/dist-packages (from importlib-metadata>=0.20; python_version < \"3.8\"->catalogue<1.1.0,>=0.0.7->spacy>=2.2.2->en_core_web_md==2.2.5) (3.7.4.3)\n",
            "Requirement already satisfied: zipp>=0.5 in /usr/local/lib/python3.7/dist-packages (from importlib-metadata>=0.20; python_version < \"3.8\"->catalogue<1.1.0,>=0.0.7->spacy>=2.2.2->en_core_web_md==2.2.5) (3.4.1)\n",
            "\u001b[38;5;2m✔ Download and installation successful\u001b[0m\n",
            "You can now load the model via spacy.load('en_core_web_md')\n",
            "Drive already mounted at /content/drive/; to attempt to forcibly remount, call drive.mount(\"/content/drive/\", force_remount=True).\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:16: DeprecationWarning: This function is deprecated. Please call randint(0, 10000 + 1) instead\n",
            "  app.launch_new_instance()\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "UUgnHbYkPAt1"
      },
      "source": [
        "## News20"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Ia3NJIytPGSM",
        "outputId": "8d518821-aedb-45c5-f7d8-b1f7ff93cece"
      },
      "source": [
        "from sklearn.datasets import fetch_20newsgroups\n",
        "from sklearn.feature_extraction.text import TfidfVectorizer\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "categories = ['alt.atheism', 'talk.religion.misc','comp.graphics', 'sci.space']\n",
        "newsgroups_train = fetch_20newsgroups(subset='train',categories=categories)\n",
        "\n",
        "vectorizer = TfidfVectorizer()\n",
        "Xs = vectorizer.fit_transform(newsgroups_train.data)\n",
        "print(Xs.mean())\n",
        "\n",
        "subsample = np.random.random_integers(0,Xs.shape[0],size=n_samples)\n",
        "Xs = Xs[subsample,:]\n",
        "Xs = [x.toarray() for x in Xs]\n",
        "\n",
        "datasets['News20'] = Xs\n",
        "#average_param_gain(Xs)"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "0.00027152630655509285\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:13: DeprecationWarning: This function is deprecated. Please call randint(0, 2034 + 1) instead\n",
            "  del sys.path[0]\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "wkMIEzKfPKbZ"
      },
      "source": [
        "## Godwin\n",
        "\n"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "RD8ZYrDiPPj-",
        "outputId": "fb96bc9f-e002-49c9-effa-807f7a3c5c39"
      },
      "source": [
        "import scipy.io\n",
        "from google.colab import drive\n",
        "\n",
        "# mount google drive\n",
        "drive.mount('/content/drive/',force_remount=True)\n",
        "\n",
        "file_name = '/content/drive/My Drive/Goodwin_040.mtx'\n",
        "matrix = scipy.io.mmread(file_name)\n",
        "# we change the format\n",
        "matrix = scipy.sparse.csr_matrix(matrix)\n",
        "\n",
        "n_samples = 250\n",
        "subsample = np.random.random_integers(0,matrix.shape[0],size=n_samples)\n",
        "\n",
        "Xs = matrix[subsample]\n",
        "Xs = [x.toarray() for x in Xs]\n",
        "\n",
        "datasets['Goodwin'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Mounted at /content/drive/\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:13: DeprecationWarning: This function is deprecated. Please call randint(0, 17922 + 1) instead\n",
            "  del sys.path[0]\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "lptcU2uSPh9n"
      },
      "source": [
        "## Micielski 2017"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "5-BzatY9Pm5g",
        "outputId": "b733f2e0-ee95-46aa-a909-a2bee0a2a2e9"
      },
      "source": [
        "!wget https://suitesparse-collection-website.herokuapp.com/MM/Mycielski/mycielskian17.tar.gz\n",
        "!tar -xf mycielskian17.tar.gz\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "file_name = 'mycielskian17/mycielskian17.mtx'\n",
        "matrix = scipy.io.mmread(file_name)\n",
        "matrix = scipy.sparse.csr_matrix(matrix)\n",
        "\n",
        "subsample = np.random.random_integers(0,matrix.shape[0],size=n_samples)\n",
        "\n",
        "Xs = matrix[subsample]\n",
        "Xs = [x.toarray() for x in Xs]\n",
        "datasets['Mycielski'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "--2021-05-28 10:48:00--  https://suitesparse-collection-website.herokuapp.com/MM/Mycielski/mycielskian17.tar.gz\n",
            "Resolving suitesparse-collection-website.herokuapp.com (suitesparse-collection-website.herokuapp.com)... 34.201.81.34, 54.243.129.215, 54.224.34.30, ...\n",
            "Connecting to suitesparse-collection-website.herokuapp.com (suitesparse-collection-website.herokuapp.com)|34.201.81.34|:443... connected.\n",
            "HTTP request sent, awaiting response... 301 Moved Permanently\n",
            "Location: http://sparse-files.engr.tamu.edu/MM/Mycielski/mycielskian17.tar.gz [following]\n",
            "--2021-05-28 10:48:00--  http://sparse-files.engr.tamu.edu/MM/Mycielski/mycielskian17.tar.gz\n",
            "Resolving sparse-files.engr.tamu.edu (sparse-files.engr.tamu.edu)... 52.219.96.19\n",
            "Connecting to sparse-files.engr.tamu.edu (sparse-files.engr.tamu.edu)|52.219.96.19|:80... connected.\n",
            "HTTP request sent, awaiting response... 200 OK\n",
            "Length: 120811979 (115M) [application/x-tar]\n",
            "Saving to: ‘mycielskian17.tar.gz.1’\n",
            "\n",
            "mycielskian17.tar.g 100%[===================>] 115.21M  39.5MB/s    in 2.9s    \n",
            "\n",
            "2021-05-28 10:48:03 (39.5 MB/s) - ‘mycielskian17.tar.gz.1’ saved [120811979/120811979]\n",
            "\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:10: DeprecationWarning: This function is deprecated. Please call randint(0, 98303 + 1) instead\n",
            "  # Remove the CWD from sys.path while we load stuff.\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Eh09B0QEPxmc"
      },
      "source": [
        "## MNIST"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "BKqKTNheP1B_",
        "outputId": "05c63845-c561-422f-9e26-09aa58f6c4cf"
      },
      "source": [
        "import tensorflow as tf\n",
        "from tensorflow.keras import backend as K\n",
        "\n",
        "mnist = tf.keras.datasets.mnist\n",
        "(train_inputs, train_labels), _ = mnist.load_data()\n",
        "train_inputs = train_inputs / 255.0\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "subsample = np.random.random_integers(0,train_inputs.shape[0],size=n_samples)\n",
        "\n",
        "Xs = train_inputs[subsample]\n",
        "\n",
        "datasets['MNIST'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:10: DeprecationWarning: This function is deprecated. Please call randint(0, 60000 + 1) instead\n",
            "  # Remove the CWD from sys.path while we load stuff.\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "uww_Eu7ssQ3e"
      },
      "source": [
        "## Caltech101"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 231
        },
        "id": "CAY9gu0FtwdT",
        "outputId": "3d8fb274-8f88-4ab1-fc78-6a28d53e5804"
      },
      "source": [
        "import cv2\n",
        "\n",
        "## note: need the file http://www.vision.caltech.edu/Image_Datasets/Caltech101/101_ObjectCategories.tar.gz shared via Google Drive\n",
        "\n",
        "# fixed-sizes for image\n",
        "fixed_size = (500, 500) # to change the size of all the images to 500x500 px. \n",
        "\n",
        "# path to training data\n",
        "train_path = \"/content/drive/My Drive/101_ObjectCategories\"\n",
        "\n",
        "# get the training labels\n",
        "train_labels = os.listdir(train_path)\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "count = 0\n",
        "images = []\n",
        "# loop over the training data sub-folders\n",
        "for training_name in train_labels:\n",
        "\n",
        "    # join the training data path and each species training folder\n",
        "    dir = os.path.join(train_path, training_name)\n",
        "\n",
        "    # get the current training label\n",
        "    current_label = training_name\n",
        "\n",
        "    # loop over the images in each sub-folder\n",
        "    contents = os.listdir(dir)\n",
        "    for file in contents:\n",
        "      # sub-sample\n",
        "      if np.random.rand() < 0.2:\n",
        "        # get the image file name\n",
        "        file_dir = os.path.join(dir, file)\n",
        "        # read the image and resize it to a fixed-size\n",
        "        image = cv2.imread(file_dir)\n",
        "        image = cv2.resize(image, fixed_size)\n",
        "        count = count + 1\n",
        "        if count > n_samples:\n",
        "          break\n",
        "        images.append(image)\n",
        "\n",
        "## subsample\n",
        "subsample = np.random.random_integers(0,len(images)-1,n_samples)\n",
        "Xs = [images[i][:,:,0] for i in subsample]\n",
        "datasets['Caltech101'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "error",
          "ename": "FileNotFoundError",
          "evalue": "ignored",
          "traceback": [
            "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
            "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
            "\u001b[0;32m<ipython-input-24-e6e7033428e0>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m     10\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0;31m# get the training labels\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 12\u001b[0;31m \u001b[0mtrain_labels\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlistdir\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtrain_path\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     13\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     14\u001b[0m \u001b[0mn_samples\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m250\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: '/content/drive/My Drive/101_ObjectCategories'"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "NVbKoXAof0lT"
      },
      "source": [
        "## Cars"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "4-UqNE3_2sRz",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 231
        },
        "outputId": "7e3101d7-b144-4b7a-f44a-d20d25bbec76"
      },
      "source": [
        "## note: this uses Cars dataset, download to google drive (http://imagenet.stanford.edu/internal/car196/cars_train.tgz)\n",
        "\n",
        "# fixed-sizes for image\n",
        "fixed_size = (500, 500) # to change the size of all the images to 500x500 px. \n",
        "\n",
        "# path to training data\n",
        "train_path = \"/content/drive/My Drive/cars_train\"\n",
        "\n",
        "# get the training labels\n",
        "train_labels = os.listdir(train_path)\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "count = 0\n",
        "images = []\n",
        "# loop over the training data sub-folders\n",
        "for training_name in train_labels:\n",
        "\n",
        "    # join the training data path and each species training folder\n",
        "    dir = os.path.join(train_path, training_name)\n",
        "\n",
        "    # get the current training label\n",
        "    current_label = training_name\n",
        "\n",
        "    # process one file, sub-sample\n",
        "    if np.random.rand() < 0.2:\n",
        "      file = os.path.join(train_path, training_name)      \n",
        "      try:\n",
        "        image = cv2.imread(file)\n",
        "        image = cv2.resize(image, fixed_size)\n",
        "        count = count + 1\n",
        "        if count > n_samples:\n",
        "          break\n",
        "        images.append(image)\n",
        "      except:\n",
        "        pass\n",
        "\n",
        "## subsample\n",
        "subsample = np.random.randint(0,len(images)-1,n_samples)\n",
        "Xs = [images[i][:,:,0] for i in subsample]\n",
        "datasets['Cars'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "error",
          "ename": "FileNotFoundError",
          "evalue": "ignored",
          "traceback": [
            "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
            "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
            "\u001b[0;32m<ipython-input-25-779f9da50749>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      9\u001b[0m \u001b[0;31m# get the training labels\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 10\u001b[0;31m \u001b[0mtrain_labels\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlistdir\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtrain_path\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     11\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     12\u001b[0m \u001b[0mn_samples\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m250\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: '/content/drive/My Drive/cars_train'"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "CS5U4kKmwcP-"
      },
      "source": [
        "# Implementation"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "8RMJtkGrjhHR"
      },
      "source": [
        "## Binomial Utils"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 306
        },
        "id": "0wTeRW6xjkVO",
        "outputId": "217c0f80-fc34-4db9-dccb-f5a4967f5493"
      },
      "source": [
        "import sympy as sm\n",
        "from sympy import Symbol\n",
        "from sympy.functions.combinatorial.numbers import stirling, factorial, binomial\n",
        "\n",
        "from IPython.display import display\n",
        "\n",
        "def binom_raw_moment(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "\n",
        "  def summand(k):\n",
        "    return stirling(d,k)*factorial(k)*binomial(n,k)*p**k\n",
        "  \n",
        "  out = sum(summand(k) for k in range(d+1))\n",
        "\n",
        "  return out\n",
        "\n",
        "def binom_central_moment(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "\n",
        "  def summand(k):\n",
        "    return binomial(d,k)*binom_raw_moment(n,p,k)*(-n*p)**(d-k)\n",
        "\n",
        "  out = sum(summand(k) for k in range(d+1))\n",
        "  \n",
        "  return out\n",
        "\n",
        "def binom_central_moment_norm(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "  ''' normalized by n**(d/2) '''\n",
        "\n",
        "  out = binom_central_moment(n,p,d)/n**(d/2)\n",
        "  x = Symbol('x')\n",
        "  out = out.subs(n,1/x).simplify().subs(x,1/n)\n",
        "  return out\n",
        "\n",
        "def binom_symmetr_moment(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "  ''' moment of B'-B'', the symmetrized binomial '''\n",
        "  \n",
        "  def summand(k):\n",
        "    return (-1)**(d-k)*binomial(d,k)*binom_raw_moment(n,p,k)*binom_raw_moment(n,p,d-k)\n",
        "\n",
        "  out = sum(summand(k) for k in range(d+1))\n",
        "\n",
        "  return out\n",
        "\n",
        "def binom_symmetr_norm_moment(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "  ''' moment of B'-B'' (symmetrized), normalized by n^(d/2) '''\n",
        "  \n",
        "  out = binom_symmetr_moment(n,p,d)/n**(d/2)\n",
        "  x = Symbol('x')\n",
        "  out = out.subs(n,1/x).simplify().subs(x,1/n)  \n",
        "  return out\n",
        "\n",
        "  return out\n",
        "\n",
        "from matplotlib import pyplot as plt\n",
        "outs = [binom_symmetr_norm_moment(n,0.1,10) for n in range(2,100)]\n",
        "plt.plot(outs)\n",
        "\n",
        "## test: compare with known equations on central moments\n",
        "\n",
        "n,p = Symbol('n'),Symbol('p')\n",
        "display(binom_central_moment_norm(n,p,4))\n",
        "\n",
        "## convert symbolic functions to fast numpy functions\n",
        "\n",
        "n = Symbol('n')\n",
        "p = Symbol('p')\n",
        "d = 30\n",
        "binom_symmetr_norm_moment_np = {}\n",
        "for i in range(0,d+1,2):\n",
        "  binom_symmetr_norm_moment_np[i] = sm.utilities.lambdify([n,p],binom_symmetr_norm_moment(n,p,i))"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/latex": "$\\displaystyle - p \\left(p - 1\\right) \\left(- 3 p^{2} + 3 p + \\frac{6 p^{2}}{n} - \\frac{6 p}{n} + \\frac{1}{n}\\right)$",
            "text/plain": [
              "-p*(p - 1)*(-3*p**2 + 3*p + 6*p**2/n - 6*p/n + 1/n)"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "I3uso5M-nAyJ"
      },
      "source": [
        "## Combinatorial Moment Bounds"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 286
        },
        "id": "j_tLIjScjahY",
        "outputId": "d77687c4-bd97-4fcb-ce86-e8d0920f1c06"
      },
      "source": [
        "import itertools\n",
        "import numpy as np\n",
        "from scipy import special, optimize\n",
        "\n",
        "def T_new(n,p,d,v):\n",
        "  ''' moment bound for single error contrib (ours); note the factor of 4 which appears except the case of d=2'''\n",
        "  out = sum(special.binom(d,2*k)*p**(k>0)*v**(2*k)*(1-v**2)**(d/2-k)*binom_symmetr_norm_moment_np[d-2*k](n-1,p) for k in range(int(d/2)+1))\n",
        "  if d>2:\n",
        "    return 4*out ** (2/d)\n",
        "  else:\n",
        "    return 2**0.5*out ** (2/d)\n",
        "\n",
        "def T_old(n,p,d,v):\n",
        "  ''' moment bound for single error contrib (prior works) \n",
        "      based on Lemma 2.1 (Lemma D.1, Lemma D.2) in https://arxiv.org/pdf/1903.03605.pdf\n",
        "      note an extra factor of 2 is due to symmetrization\n",
        "   '''\n",
        "  bound_d1 = max(v* d/k * (p/(d*v**2)) ** (1/(2*k)) for k in range(1,int(d/2)+1) )**2\n",
        "  bound_d2 = d/np.log(1/p)\n",
        "  # add hidden constants\n",
        "  bound_d1 = 2*2*np.exp(1)*bound_d1\n",
        "  bound_d2 = 2*8*bound_d2\n",
        "  return min(bound_d1,bound_d2)\n",
        "\n",
        "def T_total_new(n,m,p,d,v,T=T_new):\n",
        "  ''' moment bound for total error, needs subroutine for error contribs '''\n",
        "  ks = np.arange(2,d+1,2)\n",
        "  outs = np.array([T(n,p,k,v)* special.binom(d,k)**(1/k) for k in ks])\n",
        "  fun = lambda t: np.log( 1+ ((outs/t)**ks).sum() ) - d/(2*m)\n",
        "  a = 1e-6\n",
        "  b = m*d\n",
        "  Q = optimize.bisect(fun,a,b)\n",
        "  s = m*p\n",
        "  return Q/s\n",
        "\n",
        "def get_confidence(n,m,p,eps,v,T=T_new):\n",
        "\n",
        "  outs = []\n",
        "  for k in range(2,30+1,2):\n",
        "    moment = T_total_new(n,m,p,k,v,T)\n",
        "    out = (moment/eps)**k\n",
        "    outs.append(out)\n",
        "  return min(outs)  \n",
        "\n",
        "def plot_confidence(n,m,p,v,T=T_new,label=None,ax=None,linestyle=None):\n",
        "\n",
        "  eps_grid = np.linspace(0,1,50)\n",
        "  outs = []\n",
        "\n",
        "  for eps in eps_grid:\n",
        "    out = get_confidence(n,m,p,eps,v,T)\n",
        "    out = min(out,1)\n",
        "    outs.append(out)\n",
        "\n",
        "  ## smooth the plot\n",
        "  outs = gaussian_filter1d(outs,1)\n",
        "  ax.plot(eps_grid,1-outs,label=label,linestyle=linestyle)\n",
        "\n",
        "\n",
        "## sanity check: expect linear growth in d\n",
        "\n",
        "from matplotlib import pyplot as plt\n",
        "plt.plot([T_total_new(1000,100,0.1,d,0.1,T=T_new) for d in range(2,20,2)])"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[<matplotlib.lines.Line2D at 0x7f5e5d891490>]"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 27
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "JtiHRtSYnGFe"
      },
      "source": [
        "# Experiments"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "o00-Fp5bueTt"
      },
      "source": [
        "## Running Time"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "SHs4KLhEnJzw"
      },
      "source": [
        "import seaborn as sn\n",
        "import numpy as np\n",
        "import pandas as pd\n",
        "import time \n",
        "\n",
        "sn.set_style('darkgrid')\n",
        "sn.set_context(\"notebook\",font_scale=1.2)\n",
        "\n",
        "times = {}\n",
        "enne = []\n",
        "emme = []\n",
        "di = []\n",
        "pi = []\n",
        "vi = []\n",
        "timing = []\n",
        "estimation = []\n",
        "for _ in range(10000):\n",
        "  ## sample setups\n",
        "\n",
        "  n = np.random.randint(1000,100000)\n",
        "  m = int(np.random.randint(int(0.01*n),n))\n",
        "  d = np.random.randint(2,30+1)\n",
        "  p = np.random.uniform(1e-3,1)\n",
        "  v = np.random.uniform(1e-3,1) # different v - different data\n",
        "\n",
        "  enne.append(n)\n",
        "  emme.append(m)\n",
        "  di.append(d)\n",
        "  pi.append(p)\n",
        "  vi.append(v)\n",
        "  ## measure time \n",
        "  start_time = time.time()\n",
        "  estimation.append(T_total_new(n,m,p,d,v))\n",
        "  end_time = time.time()\n",
        "  timing.append((end_time-start_time))\n",
        "\n",
        "times['time'] = timing\n",
        "\n",
        "pd = pd.DataFrame.from_dict(times)\n",
        "sn.displot(times, kind=\"kde\")\n",
        "plt.xlabel('seconds')\n",
        "plt.xlim((0,0.01))"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "9i341In7u_Wk"
      },
      "source": [
        "## see Colab PCU params\n",
        "!cat /proc/cpuinfo"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "dMPmoa0lKCm2"
      },
      "source": [
        "## Dispersion"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "00j2a4qLKwMX"
      },
      "source": [
        "datasets.keys()"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "PocuDQ8oKJyo"
      },
      "source": [
        "for k in ['NIPS','Word2Vec','News20']:\n",
        "  Xs = datasets[k]\n",
        "  plot_dispersion(Xs,label=k)\n",
        "plt.xlabel('$v$')\n",
        "plt.legend()\n",
        "plt.show()\n",
        "\n",
        "for k in ['CIFAR100','SVHN','MNIST']:\n",
        "  Xs = datasets[k]\n",
        "  plot_dispersion(Xs,label=k)\n",
        "plt.xlabel('$v$')\n",
        "plt.legend()\n",
        "plt.show()\n",
        "\n",
        "for k in ['Caltech101','Cars']:\n",
        "  Xs = datasets[k]\n",
        "  plot_dispersion(Xs,label=k)\n",
        "plt.xlabel('$v$')\n",
        "plt.legend()\n",
        "plt.show()"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "NVBGANnLPxxL"
      },
      "source": [
        "for k in ['Mycielski','Goodwin']:\n",
        "  Xs = datasets[k]\n",
        "  plot_dispersion(Xs,label=k)\n",
        "plt.xlabel('$v$')\n",
        "plt.legend()\n",
        "plt.show()"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "398fgR9Cuicp"
      },
      "source": [
        "## Error Conbitubtions: Synthetic"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "W_LRAl0iuszA"
      },
      "source": [
        "## install latex support in colab\n",
        "!apt install texlive-fonts-recommended texlive-fonts-extra cm-super dvipng\n",
        "\n",
        "from matplotlib import rc\n",
        "import matplotlib.pyplot as plt\n",
        "rc('text', usetex=True)"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "6XMJReNjuz2A"
      },
      "source": [
        "## comparison synthetic\n",
        "\n",
        "p_grid = np.linspace(0.001,0.1,7)\n",
        "v_grid = np.linspace(0.01,0.2,7)\n",
        "\n",
        "p = 0.001\n",
        "n = 10000\n",
        "d_range = range(2,30+1,2)\n",
        "\n",
        "for v in v_grid:\n",
        "  outs = []\n",
        "  for d in d_range:\n",
        "    out = []\n",
        "    for T in [T_new,T_old]:\n",
        "      out.append( T(n=n,p=p,d=int(d),v=v) )\n",
        "    outs.append(out[0]/out[1])\n",
        "\n",
        "  plt.plot(d_range,outs,label='v=%0.3f'%v)\n",
        "plt.legend(bbox_to_anchor=(1.05, 1))\n",
        "plt.ylabel('$T_{new}/T_{old}$',fontsize=20)\n",
        "plt.xlabel('$d$',fontsize=20)\n",
        "plt.show()\n",
        "\n",
        "v = 0.01\n",
        "\n",
        "for p in p_grid:\n",
        "  outs = []\n",
        "  for d in d_range:\n",
        "    out = []\n",
        "    for T in [T_new,T_old]:\n",
        "      out.append( T(n=n,p=p,d=int(d),v=v) )\n",
        "    outs.append(out[0]/out[1])\n",
        "\n",
        "  plt.plot(d_range,outs,label='p=%0.3f'%p)\n",
        "plt.legend(bbox_to_anchor=(1.05, 1))\n",
        "plt.ylabel('$T_{new}/T_{old}$',fontsize=20)\n",
        "plt.xlabel('$d$',fontsize=20)\n",
        "plt.show()\n"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "MKrFTgRvzfaL"
      },
      "source": [
        "## Confidence"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "t-ETh_ePze0F",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 494
        },
        "outputId": "2de9ff85-c26a-4d8f-fb06-cbbe2ebd5750"
      },
      "source": [
        "### final confidence comparison\n",
        "\n",
        "import seaborn as sn\n",
        "from scipy.ndimage import gaussian_filter1d\n",
        "\n",
        "sn.set_style('darkgrid')\n",
        "sn.set_context(\"notebook\",font_scale=1.2)\n",
        "\n",
        "## setup\n",
        "\n",
        "p = 0.01\n",
        "\n",
        "NUM_COLORS = 6\n",
        "cm = plt.get_cmap('gist_rainbow')\n",
        "fig,ax = plt.subplots()\n",
        "ax.set_prop_cycle('color', [cm(1.*i/NUM_COLORS) for i in range(NUM_COLORS)])\n",
        "\n",
        "## setup: take from real-world datasets\n",
        "\n",
        "ds = {\n",
        "'NIPS': {'n':13000,'v':0.3},\n",
        "'News20': {'n':34000,'v':0.27},\n",
        "'SVHN': {'n':1024,'v':0.005},\n",
        "'Cars': {'n':25000,'v':0.003},\n",
        "'Caltech': {'n':25000,'v':0.0025},\n",
        "'Mycielski': {'n':98303,'v':0.001}\n",
        "}\n",
        "\n",
        "for label,param in ds.items():\n",
        "  n = param['n']\n",
        "  m = int(0.1 * n)\n",
        "  p = 0.01\n",
        "  v = param['v']\n",
        "  plot_confidence(n,m,p,v,T_new,label=label+' (our)',ax=ax,linestyle='solid')\n",
        "\n",
        "for label,param in ds.items():\n",
        "  n = param['n']\n",
        "  m = int(0.1 * n)\n",
        "  p = 0.01\n",
        "  v = param['v']\n",
        "  plot_confidence(n,m,p,v,T_old,label=label+' (previous)',ax=ax,linestyle='dotted')\n",
        "\n",
        "plt.xlabel('$\\epsilon$',fontsize=15)\n",
        "plt.ylabel('$1-\\delta$',fontsize=15)\n",
        "plt.legend(bbox_to_anchor=(1.02, 1))\n",
        "plt.show()"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "0AI-d_D6ZykV"
      },
      "source": [
        "## Sparsity"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "CCTniqjnZz34"
      },
      "source": [
        "### comparison of sparsity\n",
        "\n",
        "from scipy.ndimage import gaussian_filter1d\n",
        "import seaborn as sn\n",
        "\n",
        "def best_s(n,m,eps,v,T=T_new):\n",
        "\n",
        "  func = lambda s: get_confidence(n,m,s/m,eps,v,T)-0.25\n",
        "  if func(1) < 0:\n",
        "    return 1\n",
        "  elif func(m) > 0:\n",
        "    return m\n",
        "  else:\n",
        "    result = optimize.bisect(func,1,m)\n",
        "    return result\n",
        "\n",
        "## setup - based on real-world data\n",
        "\n",
        "ds = {'Caltech101':{'n':25000,'m':500,'v':0.0035},\n",
        "      'Cars':{'n':15000,'m':500,'v':0.0045},\n",
        "      'News20':{'n':3400,'m':500,'v':0.2},\n",
        "      'Goodwin':{'n':1800,'v':0.6},\n",
        "      'SVHN':{'n':1024,'m':500,'v':0.01}\n",
        "      }\n",
        "eps_grid = np.linspace(0.0001,1,100)\n",
        "\n",
        "NUM_COLORS = 5\n",
        "cm = plt.get_cmap('gist_rainbow')\n",
        "fig,ax = plt.subplots()\n",
        "ax.set_prop_cycle('color', [cm(1.*i/NUM_COLORS) for i in range(NUM_COLORS)])\n",
        "\n",
        "for (method,T,style) in zip( [' (our)',' (previous)'], [T_new,T_old], ['solid','dotted'] ):\n",
        "  for (lab,param) in ds.items():\n",
        "\n",
        "    n = param['n']\n",
        "    v = param['v']\n",
        "    m = 0.2*n\n",
        "\n",
        "    outs = []\n",
        "    for eps in eps_grid:\n",
        "      out =  best_s(n,m,eps,v,T)\n",
        "      outs.append(out)\n",
        "    outs = gaussian_filter1d(outs,0.1)\n",
        "    sn.lineplot(eps_grid,outs,label=lab+method,ax=ax,linestyle=style)\n",
        "\n",
        "\n",
        "plt.xlabel('$\\epsilon$',fontsize=15)\n",
        "plt.ylabel('$s$',fontsize=15)\n",
        "plt.yscale('log')\n",
        "plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left')\n",
        "\n",
        "#get_confidence(10000,500,0.3,0.1,0.01)"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "t-MEwYZsXjD2"
      },
      "source": [
        "## Dimension"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "KMpT6jMxJgQP",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 582
        },
        "outputId": "c4d21214-016f-4c1f-cedb-8843255ac99b"
      },
      "source": [
        "### comparison of dimension\n",
        "\n",
        "from scipy import optimize\n",
        "\n",
        "def best_dim(n,p,eps,v,T=T_new):\n",
        "\n",
        "  func = lambda m: get_confidence(n,m,p,eps,v,T)-0.5\n",
        "  try:\n",
        "    result = optimize.bisect(func,2,100000)\n",
        "  except:\n",
        "    result = -1\n",
        "  finally:\n",
        "    return result\n",
        "\n",
        "## setup - based on real-world data\n",
        "\n",
        "\n",
        "ds = {'Caltech101':{'n':25000,'m':500,'v':0.0025},\n",
        "      'Cars':{'n':15000,'m':500,'v':0.003},\n",
        "      'News20':{'n':3400,'m':500,'v':0.25},\n",
        "      'SVHN':{'n':1024,'m':500,'v':0.005}\n",
        "      }\n",
        "\n",
        "eps_grid = np.linspace(0.1,1,10)\n",
        "p = 0.1\n",
        "\n",
        "## colors\n",
        "NUM_COLORS = 4\n",
        "cm = plt.get_cmap('gist_rainbow')\n",
        "fig,ax = plt.subplots()\n",
        "ax.set_prop_cycle('color', [cm(1.*i/NUM_COLORS) for i in range(NUM_COLORS)])\n",
        "\n",
        "## evaluation\n",
        "\n",
        "for (method,T,style) in zip( [' (our)',' (previous)'], [T_new,T_old], ['solid','dotted'] ):\n",
        "  for (lab,param) in ds.items():\n",
        "\n",
        "    n = param['n']\n",
        "    v = param['v']\n",
        "\n",
        "    outs = []\n",
        "    for eps in eps_grid:\n",
        "      outs.append(best_dim(n,p,eps,v,T))\n",
        "    outs = gaussian_filter1d(outs,2)\n",
        "\n",
        "    sn.lineplot(eps_grid,outs,label=lab+method,ax=ax,linestyle=style)\n",
        "\n",
        "plt.xlabel('$\\epsilon$',fontsize=15)\n",
        "plt.ylabel('$m$',fontsize=15)\n",
        "plt.yscale('log')"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_cMIZYIHqy9Z",
        "outputId": "39242e6b-4e96-4745-bcf4-19c7a52e3c10"
      },
      "source": [
        "### behaviour on multiple data points\n",
        "\n",
        "def best_dim(n,p,eps,v,T=T_new,size=1):\n",
        "  ''' for multiple points '''\n",
        "  func = lambda m: get_confidence(n,m,p,eps,v,T)-0.5/size\n",
        "  try:\n",
        "    result = optimize.bisect(func,2,100000)\n",
        "  except:\n",
        "    result = -1\n",
        "  finally:\n",
        "    return result\n",
        "\n",
        "fig,ax = plt.subplots()\n",
        "ax.set_prop_cycle('color', [cm(1.*i/NUM_COLORS) for i in range(NUM_COLORS)])\n",
        "\n",
        "v = 0.1\n",
        "ps = [0.01,0.05,0.1]\n",
        "n = 1000\n",
        "eps = 0.1\n",
        "for p in ps:\n",
        "  size_grid = np.arange(100,1000,100)\n",
        "  outs = [best_dim(n,p,eps,v,T_new,size=size) for size in size_grid]\n",
        "  sn.lineplot(size_grid,outs,label='p=%s'%p,ax=ax)\n",
        "\n",
        "plt.xlabel('data size$',fontsize=15)\n",
        "plt.ylabel('$m$',fontsize=15)\n",
        "plt.yscale('log')"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    }
  ]
}


==> main_supplementary/SparseRandomProjections.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "SparseRandomProjections.ipynb",
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Y7KyNOeipePx"
      },
      "source": [
        "# Datasets"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "RAWwBPUjpTYm"
      },
      "source": [
        "import numpy as np\n",
        "import itertools\n",
        "import seaborn as sns\n",
        "import pandas as pd\n",
        "np.random.seed(1234)"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "JId70ydmpgqB"
      },
      "source": [
        "def distribution_dispersion(Xs):\n",
        "  outs = []\n",
        "  for (X1,X2) in itertools.combinations(Xs,2):\n",
        "    X = X1-X2\n",
        "    X = X.ravel()\n",
        "    X = X/np.linalg.norm(X,2)\n",
        "    outs.append(abs(X).max())\n",
        "  return outs\n",
        "\n",
        "def plot_dispersion(Xs,ax=None,label=None):\n",
        "  outs = distribution_dispersion(Xs)\n",
        "  sns.kdeplot(outs, bw=0.25, ax = ax, label=label)  \n",
        "\n",
        "datasets = {}"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "LPQoOBxppo6K"
      },
      "source": [
        "## CIFAR10"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "FIndANu9pilF",
        "outputId": "b80b974e-08b4-4d6b-d5d7-d753d87539ab"
      },
      "source": [
        "from tensorflow.keras.datasets import cifar10\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "(train_data,_),_ = cifar10.load_data()\n",
        "subsample = np.random.random_integers(0,len(train_data),n_samples)\n",
        "#cifar10 = train_data[subsample][:,:,:,0]\n",
        "Xs = train_data[subsample][:,:,:,0]\n",
        "#datasets = {'CIFAR10': Xs}\n",
        "datasets['CIFAR10'] = Xs\n",
        "#average_param_gain(Xs)"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Downloading data from https://www.cs.toronto.edu/~kriz/cifar-10-python.tar.gz\n",
            "170500096/170498071 [==============================] - 11s 0us/step\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: DeprecationWarning: This function is deprecated. Please call randint(0, 50000 + 1) instead\n",
            "  \n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "SA3ZvHmap54R"
      },
      "source": [
        "## CIFAR 100"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_OPkkybep8_F",
        "outputId": "e37bdf8d-6c04-4b63-c8ea-2007f4286e6f"
      },
      "source": [
        "from tensorflow.keras.datasets import cifar100\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "(train_data,_),_ = cifar100.load_data()\n",
        "subsample = np.random.random_integers(0,len(train_data),n_samples)\n",
        "Xs = train_data[subsample][:,:,:,0]\n",
        "#cifar100 = train_data[subsample][:,:,:,0]\n",
        "\n",
        "#datasets = {'CIFAR100': Xs}\n",
        "datasets['CIFAR100'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Downloading data from https://www.cs.toronto.edu/~kriz/cifar-100-python.tar.gz\n",
            "169009152/169001437 [==============================] - 11s 0us/step\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: DeprecationWarning: This function is deprecated. Please call randint(0, 50000 + 1) instead\n",
            "  \n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "yNg8dklhqGpK"
      },
      "source": [
        "## Street View House Numbers"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "2ophVinyqK7C",
        "outputId": "9cc46f20-d2a8-46ba-bae5-7b535dfda1a0"
      },
      "source": [
        "!wget http://ufldl.stanford.edu/housenumbers/train.tar.gz\n",
        "!mkdir housenumbers\n",
        "!tar -xf train.tar.gz -C housenumbers\n",
        "\n",
        "import imageio\n",
        "import os\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "files = os.listdir('housenumbers/train')\n",
        "subsample = np.random.random_integers(0,len(files),n_samples)\n",
        "Xs = [imageio.imread('housenumbers/train/'+files[i]) for i in subsample]\n",
        "\n",
        "# only one channel\n",
        "Xs = [x[:,:,0] for x in Xs]\n",
        "\n",
        "# need to pad them\n",
        "shape_fit = np.array([x.shape for x in Xs]).max(0)\n",
        "\n",
        "def pad(X,shape):\n",
        "  out = np.zeros(shape)\n",
        "  out[:X.shape[0],:X.shape[1]] = X \n",
        "  return out\n",
        "\n",
        "Xs = [pad(x,shape_fit) for x in Xs]\n",
        "\n",
        "datasets['SVHN'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "--2021-06-03 09:52:22--  http://ufldl.stanford.edu/housenumbers/train.tar.gz\n",
            "Resolving ufldl.stanford.edu (ufldl.stanford.edu)... 171.64.68.10\n",
            "Connecting to ufldl.stanford.edu (ufldl.stanford.edu)|171.64.68.10|:80... connected.\n",
            "HTTP request sent, awaiting response... 200 OK\n",
            "Length: 404141560 (385M) [application/x-gzip]\n",
            "Saving to: ‘train.tar.gz.1’\n",
            "\n",
            "train.tar.gz.1      100%[===================>] 385.42M  15.3MB/s    in 23s     \n",
            "\n",
            "2021-06-03 09:52:45 (17.1 MB/s) - ‘train.tar.gz.1’ saved [404141560/404141560]\n",
            "\n",
            "mkdir: cannot create directory ‘housenumbers’: File exists\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:11: DeprecationWarning: This function is deprecated. Please call randint(0, 33404 + 1) instead\n",
            "  # This is added back by InteractiveShellApp.init_path()\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "g2e4XpT6qd4A"
      },
      "source": [
        "## NIPS Papers"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "CkrGFwg_qgPO",
        "outputId": "e6420a3a-a5aa-40a2-f9a8-7180907d9b68"
      },
      "source": [
        "!wget https://archive.ics.uci.edu/ml/machine-learning-databases/00371/NIPS_1987-2015.csv\n",
        "\n",
        "import pandas as pd\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "# beware that features are in rows (words)\n",
        "d = pd.read_csv('NIPS_1987-2015.csv')\n",
        "\n",
        "subsample = np.random.random_integers(0,d.shape[1],size=n_samples)\n",
        "cols = d.columns[subsample]\n",
        "Xs = d[cols].T\n",
        "Xs = Xs.to_numpy()\n",
        "Xs = [x for x in Xs]\n",
        "\n",
        "datasets['NIPS'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "--2021-06-03 09:53:18--  https://archive.ics.uci.edu/ml/machine-learning-databases/00371/NIPS_1987-2015.csv\n",
            "Resolving archive.ics.uci.edu (archive.ics.uci.edu)... 128.195.10.252\n",
            "Connecting to archive.ics.uci.edu (archive.ics.uci.edu)|128.195.10.252|:443... connected.\n",
            "HTTP request sent, awaiting response... 200 OK\n",
            "Length: 133587258 (127M) [application/x-httpd-php]\n",
            "Saving to: ‘NIPS_1987-2015.csv’\n",
            "\n",
            "NIPS_1987-2015.csv  100%[===================>] 127.40M  22.7MB/s    in 6.5s    \n",
            "\n",
            "2021-06-03 09:53:26 (19.5 MB/s) - ‘NIPS_1987-2015.csv’ saved [133587258/133587258]\n",
            "\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:10: DeprecationWarning: This function is deprecated. Please call randint(0, 5812 + 1) instead\n",
            "  # Remove the CWD from sys.path while we load stuff.\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Ddwuutqfqrgb"
      },
      "source": [
        "## Word Embeddings of Wikipedia "
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "oVu0cEzpq0SR"
      },
      "source": [
        "## note: this is the only *private* dataset in the experiemnt\n",
        "\n",
        "# prepare spacy embeddings\n",
        "!python -m spacy download en_core_web_md\n",
        "import en_core_web_md\n",
        "nlp = en_core_web_md.load()\n",
        "\n",
        "# mount google drive\n",
        "from google.colab import drive\n",
        "drive.mount('/content/drive/')\n",
        "\n",
        "n_samples = 250\n",
        "lines = []\n",
        "with open('content/My Drive/Approach2_73M.csv','r') as f:\n",
        "  lines = itertools.islice(f,10000)\n",
        "  subsample = np.random.random_integers(0,10000,n_samples)\n",
        "  lines = [l for i,l in enumerate(lines) if i in subsample]\n",
        "\n",
        "Xs = [nlp(lines[i]).vector for i in range(len(lines))]\n",
        "datasets['Word2Vec'] = Xs"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "UUgnHbYkPAt1"
      },
      "source": [
        "## News20"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Ia3NJIytPGSM",
        "outputId": "ec52d8c1-770c-43e2-bf2b-0151e5a639af"
      },
      "source": [
        "from sklearn.datasets import fetch_20newsgroups\n",
        "from sklearn.feature_extraction.text import TfidfVectorizer\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "categories = ['alt.atheism', 'talk.religion.misc','comp.graphics', 'sci.space']\n",
        "newsgroups_train = fetch_20newsgroups(subset='train',categories=categories)\n",
        "\n",
        "vectorizer = TfidfVectorizer()\n",
        "Xs = vectorizer.fit_transform(newsgroups_train.data)\n",
        "print(Xs.mean())\n",
        "\n",
        "subsample = np.random.random_integers(0,Xs.shape[0],size=n_samples)\n",
        "Xs = Xs[subsample,:]\n",
        "Xs = [x.toarray() for x in Xs]\n",
        "\n",
        "datasets['News20'] = Xs\n",
        "#average_param_gain(Xs)"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Downloading 20news dataset. This may take a few minutes.\n",
            "Downloading dataset from https://ndownloader.figshare.com/files/5975967 (14 MB)\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "stream",
          "text": [
            "0.00027152630655509285\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:13: DeprecationWarning: This function is deprecated. Please call randint(0, 2034 + 1) instead\n",
            "  del sys.path[0]\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "wkMIEzKfPKbZ"
      },
      "source": [
        "## Godwin\n",
        "\n"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "RD8ZYrDiPPj-",
        "outputId": "39f373a5-6ad0-4b29-fcf4-ce03ad4cfa8a"
      },
      "source": [
        "import scipy.io\n",
        "from google.colab import drive\n",
        "\n",
        "# mount google drive\n",
        "drive.mount('/content/drive/',force_remount=True)\n",
        "\n",
        "file_name = '/content/drive/My Drive/Goodwin_040.mtx'\n",
        "matrix = scipy.io.mmread(file_name)\n",
        "# we change the format\n",
        "matrix = scipy.sparse.csr_matrix(matrix)\n",
        "\n",
        "n_samples = 250\n",
        "subsample = np.random.random_integers(0,matrix.shape[0],size=n_samples)\n",
        "\n",
        "Xs = matrix[subsample]\n",
        "Xs = [x.toarray() for x in Xs]\n",
        "\n",
        "datasets['Goodwin'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Mounted at /content/drive/\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:13: DeprecationWarning: This function is deprecated. Please call randint(0, 17922 + 1) instead\n",
            "  del sys.path[0]\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "lptcU2uSPh9n"
      },
      "source": [
        "## Micielski 2017"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "5-BzatY9Pm5g",
        "outputId": "a0393ae3-5e10-4f83-94f8-2f60d54748db"
      },
      "source": [
        "!wget https://suitesparse-collection-website.herokuapp.com/MM/Mycielski/mycielskian17.tar.gz\n",
        "!tar -xf mycielskian17.tar.gz\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "file_name = 'mycielskian17/mycielskian17.mtx'\n",
        "matrix = scipy.io.mmread(file_name)\n",
        "matrix = scipy.sparse.csr_matrix(matrix)\n",
        "\n",
        "subsample = np.random.random_integers(0,matrix.shape[0],size=n_samples)\n",
        "\n",
        "Xs = matrix[subsample]\n",
        "Xs = [x.toarray() for x in Xs]\n",
        "datasets['Mycielski'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "--2021-06-03 09:54:45--  https://suitesparse-collection-website.herokuapp.com/MM/Mycielski/mycielskian17.tar.gz\n",
            "Resolving suitesparse-collection-website.herokuapp.com (suitesparse-collection-website.herokuapp.com)... 54.243.129.215, 54.208.186.182, 54.224.34.30, ...\n",
            "Connecting to suitesparse-collection-website.herokuapp.com (suitesparse-collection-website.herokuapp.com)|54.243.129.215|:443... connected.\n",
            "HTTP request sent, awaiting response... 301 Moved Permanently\n",
            "Location: http://sparse-files.engr.tamu.edu/MM/Mycielski/mycielskian17.tar.gz [following]\n",
            "--2021-06-03 09:54:46--  http://sparse-files.engr.tamu.edu/MM/Mycielski/mycielskian17.tar.gz\n",
            "Resolving sparse-files.engr.tamu.edu (sparse-files.engr.tamu.edu)... 52.219.97.124\n",
            "Connecting to sparse-files.engr.tamu.edu (sparse-files.engr.tamu.edu)|52.219.97.124|:80... connected.\n",
            "HTTP request sent, awaiting response... 200 OK\n",
            "Length: 120811979 (115M) [application/x-tar]\n",
            "Saving to: ‘mycielskian17.tar.gz’\n",
            "\n",
            "mycielskian17.tar.g 100%[===================>] 115.21M  16.4MB/s    in 8.2s    \n",
            "\n",
            "2021-06-03 09:54:55 (14.1 MB/s) - ‘mycielskian17.tar.gz’ saved [120811979/120811979]\n",
            "\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:10: DeprecationWarning: This function is deprecated. Please call randint(0, 98303 + 1) instead\n",
            "  # Remove the CWD from sys.path while we load stuff.\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Eh09B0QEPxmc"
      },
      "source": [
        "## MNIST"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "BKqKTNheP1B_",
        "outputId": "da7483bf-7de7-4968-b8e9-0fb228e89a21"
      },
      "source": [
        "import tensorflow as tf\n",
        "from tensorflow.keras import backend as K\n",
        "\n",
        "mnist = tf.keras.datasets.mnist\n",
        "(train_inputs, train_labels), _ = mnist.load_data()\n",
        "train_inputs = train_inputs / 255.0\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "subsample = np.random.random_integers(0,train_inputs.shape[0],size=n_samples)\n",
        "\n",
        "Xs = train_inputs[subsample]\n",
        "\n",
        "datasets['MNIST'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Downloading data from https://storage.googleapis.com/tensorflow/tf-keras-datasets/mnist.npz\n",
            "11493376/11490434 [==============================] - 0s 0us/step\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:10: DeprecationWarning: This function is deprecated. Please call randint(0, 60000 + 1) instead\n",
            "  # Remove the CWD from sys.path while we load stuff.\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "uww_Eu7ssQ3e"
      },
      "source": [
        "## Caltech101"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "CAY9gu0FtwdT",
        "outputId": "e26272da-6e2e-440f-a028-70bb0e469aaa"
      },
      "source": [
        "import cv2\n",
        "\n",
        "## note: need the file http://www.vision.caltech.edu/Image_Datasets/Caltech101/101_ObjectCategories.tar.gz shared via Google Drive\n",
        "\n",
        "# fixed-sizes for image\n",
        "fixed_size = (500, 500) # to change the size of all the images to 500x500 px. \n",
        "\n",
        "# path to training data\n",
        "train_path = \"/content/drive/My Drive/101_ObjectCategories\"\n",
        "\n",
        "# get the training labels\n",
        "train_labels = os.listdir(train_path)\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "count = 0\n",
        "images = []\n",
        "# loop over the training data sub-folders\n",
        "for training_name in train_labels:\n",
        "\n",
        "    # join the training data path and each species training folder\n",
        "    dir = os.path.join(train_path, training_name)\n",
        "\n",
        "    # get the current training label\n",
        "    current_label = training_name\n",
        "\n",
        "    # loop over the images in each sub-folder\n",
        "    contents = os.listdir(dir)\n",
        "    for file in contents:\n",
        "      # sub-sample\n",
        "      if np.random.rand() < 0.2:\n",
        "        # get the image file name\n",
        "        file_dir = os.path.join(dir, file)\n",
        "        # read the image and resize it to a fixed-size\n",
        "        image = cv2.imread(file_dir)\n",
        "        image = cv2.resize(image, fixed_size)\n",
        "        count = count + 1\n",
        "        if count > n_samples:\n",
        "          break\n",
        "        images.append(image)\n",
        "\n",
        "## subsample\n",
        "subsample = np.random.random_integers(0,len(images)-1,n_samples)\n",
        "Xs = [images[i][:,:,0] for i in subsample]\n",
        "datasets['Caltech101'] = Xs"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:43: DeprecationWarning: This function is deprecated. Please call randint(0, 249 + 1) instead\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "NVbKoXAof0lT"
      },
      "source": [
        "## Cars"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "4-UqNE3_2sRz"
      },
      "source": [
        "## note: this uses Cars dataset, download to google drive (http://imagenet.stanford.edu/internal/car196/cars_train.tgz)\n",
        "\n",
        "# fixed-sizes for image\n",
        "fixed_size = (500, 500) # to change the size of all the images to 500x500 px. \n",
        "\n",
        "# path to training data\n",
        "train_path = \"/content/drive/My Drive/cars_train\"\n",
        "\n",
        "# get the training labels\n",
        "train_labels = os.listdir(train_path)\n",
        "\n",
        "n_samples = 250\n",
        "\n",
        "count = 0\n",
        "images = []\n",
        "# loop over the training data sub-folders\n",
        "for training_name in train_labels:\n",
        "\n",
        "    # join the training data path and each species training folder\n",
        "    dir = os.path.join(train_path, training_name)\n",
        "\n",
        "    # get the current training label\n",
        "    current_label = training_name\n",
        "\n",
        "    # process one file, sub-sample\n",
        "    if np.random.rand() < 0.2:\n",
        "      file = os.path.join(train_path, training_name)      \n",
        "      try:\n",
        "        image = cv2.imread(file)\n",
        "        image = cv2.resize(image, fixed_size)\n",
        "        count = count + 1\n",
        "        if count > n_samples:\n",
        "          break\n",
        "        images.append(image)\n",
        "      except:\n",
        "        pass\n",
        "\n",
        "## subsample\n",
        "subsample = np.random.randint(0,len(images)-1,n_samples)\n",
        "Xs = [images[i][:,:,0] for i in subsample]\n",
        "datasets['Cars'] = Xs"
      ],
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "CS5U4kKmwcP-"
      },
      "source": [
        "# Implementation"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "8RMJtkGrjhHR"
      },
      "source": [
        "## Binomial Utils"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "0wTeRW6xjkVO",
        "outputId": "b16f0626-fd4d-4354-f070-8018af22480d"
      },
      "source": [
        "import sympy as sm\n",
        "from sympy import Symbol\n",
        "from sympy.functions.combinatorial.numbers import stirling, factorial, binomial\n",
        "\n",
        "from IPython.display import display\n",
        "\n",
        "def binom_raw_moment(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "\n",
        "  def summand(k):\n",
        "    return stirling(d,k)*factorial(k)*binomial(n,k)*p**k\n",
        "  \n",
        "  out = sum(summand(k) for k in range(d+1))\n",
        "\n",
        "  return out\n",
        "\n",
        "def binom_central_moment(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "\n",
        "  def summand(k):\n",
        "    return binomial(d,k)*binom_raw_moment(n,p,k)*(-n*p)**(d-k)\n",
        "\n",
        "  out = sum(summand(k) for k in range(d+1))\n",
        "  \n",
        "  return out\n",
        "\n",
        "def binom_central_moment_norm(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "  ''' normalized by n**(d/2) '''\n",
        "\n",
        "  out = binom_central_moment(n,p,d)/n**(d/2)\n",
        "  x = Symbol('x')\n",
        "  out = out.subs(n,1/x).simplify().subs(x,1/n)\n",
        "  return out\n",
        "\n",
        "def binom_symmetr_moment(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "  ''' moment of B'-B'', the symmetrized binomial '''\n",
        "  \n",
        "  def summand(k):\n",
        "    return (-1)**(d-k)*binomial(d,k)*binom_raw_moment(n,p,k)*binom_raw_moment(n,p,d-k)\n",
        "\n",
        "  out = sum(summand(k) for k in range(d+1))\n",
        "\n",
        "  return out\n",
        "\n",
        "def binom_symmetr_norm_moment(n=Symbol('n'),p=Symbol('p'),d=2):\n",
        "  ''' moment of B'-B'' (symmetrized), normalized by n^(d/2) '''\n",
        "  \n",
        "  out = binom_symmetr_moment(n,p,d)/n**(d/2)\n",
        "  x = Symbol('x')\n",
        "  out = out.subs(n,1/x).simplify().subs(x,1/n)  \n",
        "  return out\n",
        "\n",
        "  return out\n",
        "\n",
        "from matplotlib import pyplot as plt\n",
        "outs = [binom_symmetr_norm_moment(n,0.1,10) for n in range(2,100)]\n",
        "plt.plot(outs)\n",
        "\n",
        "## test: compare with known equations on central moments\n",
        "\n",
        "n,p = Symbol('n'),Symbol('p')\n",
        "display(binom_central_moment_norm(n,p,4))\n",
        "\n",
        "## convert symbolic functions to fast numpy functions\n",
        "\n",
        "n = Symbol('n')\n",
        "p = Symbol('p')\n",
        "d = 30\n",
        "binom_symmetr_norm_moment_np = {}\n",
        "for i in range(0,d+1,2):\n",
        "  binom_symmetr_norm_moment_np[i] = sm.utilities.lambdify([n,p],binom_symmetr_norm_moment(n,p,i))"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/latex": "$\\displaystyle - p \\left(p - 1\\right) \\left(- 3 p^{2} + 3 p + \\frac{6 p^{2}}{n} - \\frac{6 p}{n} + \\frac{1}{n}\\right)$",
            "text/plain": [
              "-p*(p - 1)*(-3*p**2 + 3*p + 6*p**2/n - 6*p/n + 1/n)"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "I3uso5M-nAyJ"
      },
      "source": [
        "## Combinatorial Moment Bounds"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 286
        },
        "id": "j_tLIjScjahY",
        "outputId": "e5784c82-0c9e-40a2-802e-57468ae80512"
      },
      "source": [
        "import itertools\n",
        "import numpy as np\n",
        "from scipy import special, optimize\n",
        "\n",
        "def T_new(n,p,d,v):\n",
        "  ''' moment bound for single error contrib (ours); note the factor of 4 which appears except the case of d=2'''\n",
        "  out = sum(special.binom(d,2*k)*p**(k>0)*v**(2*k)*(1-v**2)**(d/2-k)*binom_symmetr_norm_moment_np[d-2*k](n-1,p) for k in range(int(d/2)+1))\n",
        "  if d>2:\n",
        "    return 4*out ** (2/d)\n",
        "  else:\n",
        "    return 2**0.5*out ** (2/d)\n",
        "\n",
        "def T_old(n,p,d,v):\n",
        "  ''' moment bound for single error contrib (prior works) \n",
        "      based on Lemma 2.1 (Lemma D.1, Lemma D.2) in https://arxiv.org/pdf/1903.03605.pdf\n",
        "      note an extra factor of 2 is due to symmetrization\n",
        "   '''\n",
        "  bound_d1 = max(v* d/k * (p/(d*v**2)) ** (1/(2*k)) for k in range(1,int(d/2)+1) )**2\n",
        "  bound_d2 = d/np.log(1/p)\n",
        "  # add hidden constants\n",
        "  bound_d1 = 2*2*np.exp(1)*bound_d1\n",
        "  bound_d2 = 2*8*bound_d2\n",
        "  return min(bound_d1,bound_d2)\n",
        "\n",
        "def T_total_new(n,m,p,d,v,T=T_new):\n",
        "  ''' moment bound for total error, needs subroutine for error contribs '''\n",
        "  ks = np.arange(2,d+1,2)\n",
        "  outs = np.array([T(n,p,k,v)* special.binom(d,k)**(1/k) for k in ks])\n",
        "  fun = lambda t: np.log( 1+ ((outs/t)**ks).sum() ) - d/(2*m)\n",
        "  a = 1e-6\n",
        "  b = m*d\n",
        "  Q = optimize.bisect(fun,a,b)\n",
        "  s = m*p\n",
        "  return Q/s\n",
        "\n",
        "def get_confidence(n,m,p,eps,v,T=T_new):\n",
        "\n",
        "  outs = []\n",
        "  for k in range(2,30+1,2):\n",
        "    moment = T_total_new(n,m,p,k,v,T)\n",
        "    out = (moment/eps)**k\n",
        "    outs.append(out)\n",
        "  return min(outs)  \n",
        "\n",
        "def plot_confidence(n,m,p,v,T=T_new,label=None,ax=None,linestyle=None):\n",
        "\n",
        "  eps_grid = np.linspace(0,1,50)\n",
        "  outs = []\n",
        "\n",
        "  for eps in eps_grid:\n",
        "    out = get_confidence(n,m,p,eps,v,T)\n",
        "    out = min(out,1)\n",
        "    outs.append(out)\n",
        "\n",
        "  ## smooth the plot\n",
        "  outs = gaussian_filter1d(outs,1)\n",
        "  ax.plot(eps_grid,1-outs,label=label,linestyle=linestyle)\n",
        "\n",
        "\n",
        "## sanity check: expect linear growth in d\n",
        "\n",
        "from matplotlib import pyplot as plt\n",
        "plt.plot([T_total_new(1000,100,0.1,d,0.1,T=T_new) for d in range(2,20,2)])"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[<matplotlib.lines.Line2D at 0x7f3397f31e10>]"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 15
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "JtiHRtSYnGFe"
      },
      "source": [
        "# Experiments"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "o00-Fp5bueTt"
      },
      "source": [
        "## Running Time"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "SHs4KLhEnJzw",
        "outputId": "d38b2514-4b9c-402a-9c17-238c3a85fd00"
      },
      "source": [
        "import seaborn as sn\n",
        "import numpy as np\n",
        "import pandas as pd\n",
        "import time \n",
        "\n",
        "sn.set_style('darkgrid')\n",
        "sn.set_context(\"notebook\",font_scale=1.2)\n",
        "\n",
        "times = {}\n",
        "enne = []\n",
        "emme = []\n",
        "di = []\n",
        "pi = []\n",
        "vi = []\n",
        "timing = []\n",
        "estimation = []\n",
        "for _ in range(10000):\n",
        "  ## sample setups\n",
        "\n",
        "  n = np.random.randint(1000,100000)\n",
        "  m = int(np.random.randint(int(0.01*n),n))\n",
        "  d = np.random.randint(2,30+1)\n",
        "  p = np.random.uniform(1e-3,1)\n",
        "  v = np.random.uniform(1e-3,1) # different v - different data\n",
        "\n",
        "  enne.append(n)\n",
        "  emme.append(m)\n",
        "  di.append(d)\n",
        "  pi.append(p)\n",
        "  vi.append(v)\n",
        "  ## measure time \n",
        "  start_time = time.time()\n",
        "  estimation.append(T_total_new(n,m,p,d,v))\n",
        "  end_time = time.time()\n",
        "  timing.append((end_time-start_time))\n",
        "\n",
        "times['time'] = timing\n",
        "\n",
        "pd = pd.DataFrame.from_dict(times)\n",
        "sn.displot(times, kind=\"kde\")\n",
        "plt.xlabel('seconds')\n",
        "plt.xlim((0,0.01))"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in double_scalars\n",
            "  if __name__ == '__main__':\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "(0.0, 0.01)"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 17
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAa0AAAFpCAYAAAAvL3eVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nO3deXxTZb4G8CdJ2zRt0r20tGUtllJaStkX2RwVGRFBRNGrzCigI8rAuExxV1BciiOCV2QGR8UZroAKDioIjiAgsopAC2UplLK0pXRNmqVZzv0jTWjolkD2PN/Phw+Qc3L6ewvk4T3nXUSCIAggIiLyAWJPF0BERGQvhhYREfkMhhYREfkMhhYREfkMhhYREfkMhhYREfmMIE8X4AmVlSqYTP410j86OgzV1WpPl+ES/to2tsv3xMcrPF1CwGNPy08EBUk8XYLL+Gvb2C4ixzG0iIjIZzC0iIjIZzC0iIjIZzC0iIjIZzC0iIjIZzC0iIjIZzC0iIjIZzC0iIjIZzC0iIjIZzC0iIjIZzC0iIjIZzC0rpEgCDhfo/F0GUREAYWhdQ0MJgFv/nAKkz7ah20nL3u6HCKigMHQugZLt5/GV4dLESQW4UeGFhGR2wTkflrXa19JDYZ0iUZseDB2nq6CwSQgSCzydFlERH6PPS0HGU0CSqo16B4XhhGpsajVGnD4Yq2nyyIiCggMLQeV1mmhM5jQLSYMg7tEI0gswo6iKk+XRUQUEBhaDiquMm8j3i02DHJpEHJSIrH3bLWHqyIiCgwMLQedqTSHVteYMABAegc5zlSpYTAJniyLiCggMLQcVFylRkxYMCJlwQCA1Lhw6I0CzldzzhYRkasxtBx0plJj7WUBQI+4cADAqcv1niqJiChgMLQcIAgCiqvU6BZ7JbS6xMggFgFFDC0iIpdjaDmgUq2HUmew6WmFBkuQEiVDUeOzLiIich2GlgPK6rQAgOTIUJvXe8SFs6dFROQGDC0HVKv1AICYsGCb11PjwnCuWgOt3uiJsoiIAgZDywHVGnNoRTULrXAIAM5U8RYhEZErMbQcUNPY04qWhdi83j3WPILwDJ9rERG5FEPLAdUaPaRBYsiCbb9tKVGhkIiAs+xpERG5FEPLAdXqBkTJgiES2a7oHiwRIzlKhuIqTjAmInIlhpYDqjV6RMuCWzzWNSbMui4hERG5BkPLAdVqfbNBGBZdomU4V6OBkWsQEhG5DEPLATXt9LT0RgGljXO5iIjI+RhaDqhW6xHdWk8rRgYAvEVIRORCDC07afVGaA2mVntaXRqXduJgDCIi12Fo2ckysbi1nlaULBjRsmD2tIiIXIihZSfLEk5RV00sbqprjAzFnGBMROQyDC07tdfTAoDuceE4dbkegmDfCMKyOi1qG69LRETt81hoPf744+jZsyf27NljfW3Xrl2YMGECsrOzMXbsWHz33Xc276mursbcuXPRr18/DBo0CC+99BIaGhrcUu+VJZxaD620+HDUNxhRWqdr93pbjlfg7o/3Y9q/fsUlZfvnExGRh0Jr/fr10Gpth4afP38ejz32GB588EHs27cP8+bNw7PPPotDhw5Zz3n66aehVquxdetWbNiwAfn5+XjzzTfdUrM9Pa0e8XIAwMmKtrcp2XWmCs99cwypceGo1RrwxBdHoOEK8URE7XJ7aJWVlWHx4sVYsGCBzevr1q1DWloapkyZgpCQEIwZMwZjxozB559/DsAcajt37kRubi4iIyORkJCAOXPm4KuvvoJO5/qeSrVajyCxCOEhklbP6RFnXjj3ZIWqzWt9sqcEiQop/nFvNub/Ph1nqtTYUVTp1HqJiPxRkDu/mCAIeO655/DYY48hKSnJ5lhhYSEyMzNtXsvMzMS3335rPS6TyZCammo9npWVBY1GgzNnziA9Pd3uOmJj5Q7XrjEJiJWHoEOHiDbP6xIbhnNKHeLjFS0eP1hSjYMX6vDi+Awkd4zExIQIvPHDKewqqcX/jEht8T32au1r+gN/bRvbReQYt4bWqlWrIAgC7r333mbHVCoVevToYfNaREQEVCqV9bhCYfsPwfJ7yzn2qqxUweTgckuXajRQhAShokLZ5nndomXIP1/b6nn/+8MJRIQG4eZu0dZzRqXG4Luj5Th3sQahwa335NoSH69otzZf5a9tY7t8D8PY89x2e7CkpATLli3Da6+91uJxuVwOpdL2L3pdXR3kcrn1+NXhZDnfco4rqRoMkEvbD5S0eDnOVWtafEZVo9Fj26lKjO+dgLAmtxnH9IiDRm/CnrPVTq2ZiMjfuK2ntX//ftTU1OCuu+6yeX3WrFkYP3480tPTsWPHDptjBQUF1tt+6enpUKvVKCoqst4izM/PR2hoKLp16+by+ut1RsTJW5+jZdEj3ryL8cmKevRJsr2VuOV4BQwmAbdnJNi83r9TJCJCg/DTqUqM6hHnzLKJiPyK20Jr3LhxGDZsmM1ro0aNwmuvvYZhw4ahrq4OK1aswJdffokJEyZg165d2Lp1Kz799FMAQEpKCm688Ubk5eXhrbfegk6nw5IlS3DXXXdBKpW6vH5VgwFdQmTtntc3OQIiAPtLapqF1saj5egRF460DrY9wyCJGH2SIpBf5p+3VIiInMVttwdlMhkSExNtfgBATEwMIiMj0alTJyxbtgyffPIJ+vfvj9dffx0LFy5Edna29Rp5eXmQSqUYM2YMbr/9dmRkZGDevHluqV+lM0IubT/jo8NCkJ4gxy/FVTavl1RrcKRUid9ndGjxfb0S5DhbpebQdyKiNrh1IMbVjh8/bvP7YcOGYcOGDa2eHxMTg/fee8/VZbWovsGA8BD7vl1Du8Xg0z0lUGoNUISa3/PloYuQiEW4rVfLoZWeoIBJAE5cUiE7OdJpdRMR+RMu42QHncEEvVGwayAGAAzrGg2jAOwrMQ+sUDcY8fWRMtycFod4ecu3MnslmG8ZHit3bCQkEVEgYWjZQaUzAIDdPa3eHSMgl0qwvXHC8DcF5ahvMOLenORW3xMvlyI2PASF5XyuRUTUGo/eHvQV9Q3m50z29rSCxCKM65WAtb9dRHKUDKt/vYDeiQpkdmx7jkevBDl7WkREbWBPyw6WnpY9AzEs5ozqjqyOCvx911koQoPw2u3pEIlEbb4nvYMcxRyMQUTUKva07HDl9qD9q1VIg8RYNLE3Vv96AVNykhEX3v4cr7QOcpgE4EylGhmJnHlPRHQ19rTscOX2oGMZHxMWgsdu7GZXYAFAlxjzPLCz1dxIkoioJQwtO1y5PXht6wLaKyVSBrEIOFulcenXISLyVQwtO6gae1r2jh68ViFBYiRFhjK0iIhawdCyQ72lp+XAM61r1SU6jLcHiYhawdCyg0pnhDRIjCCJ679dXWJkOFetgUlwbOsUIqJAwNCyg3lbEvcMtOwcLYPWYMIlpet3YyYi8jUMLTvU64xuuTUImG8PAsDZaj7XIiK6GkPLDqoGA8Ld1NOyDnvnYAwiomYYWnao1xnc1tOKCw9BWLAEJRyMQUTUDEPLDqoG+/bScgaRSISUqFCcr9G65esREfkShpYd6nUGh5Zwul5JkaG4WMvQIiK6GkPLDvbuWuwsSZGhuFinhcBh70RENhha7TCaBKj1Rpcv4dRUcmQodAYTqtR6t31NIiJfwNBqh9pNSzg11TEiFAB4i5CI6CoMrXaoGtyzWG5TSZEMLSKiljC02mHZliTMjT0ta2jVMbSIiJpiaLVDYw0t9/W0ZMESxIQF4wJ7WkRENhha7VDrG0Mr2H2hBXDYOxFRSxha7bD2tNwdWhEMLSKiqzG02mHpacnceHsQMPe0ypQ6GE2cq0VEZMHQaofGenvQvd+qpMhQGE0CKlTcooSIyIKh1Q6N3gQACHXz7cEEhRQAUM59tYiIrBha7bA805K5ObQSI8yhVVbH0CIismBotUOtN0IaJIZELHLr12VPi4ioOYZWOzR6o9tHDgLmZaMU0iCUMbSIiKwYWu1QNxjdPnLQIkEhZU+LiKgJhlY7PNXTAszPtcq4lBMRkRVDqx3qBqPbB2FYsKdFRGSLodUOjd6IsBDPfJsSFFLUag3QNs4VIyIKdAytdqj1nu1pAeBgDCKiRgytdmj0Jo+HFm8REhGZMbTaoWkwunVbkqYsE4zLOcGYiAgAQ6tdnrw92EEuhQjsaRERWTC02mA0CdAZTB4b8h4sESMmPARlSg57JyICGFpt0nhoW5KmEjnsnYjIiqHVBk9tS9IU52oREV3B0GqDusELeloRUpTV6SAI3AySiIih1YYrPS3PhVaCQgqtwYQ6rcFjNRAReQuGVhvUes/spdUUJxgTEV3B0GqDZddiT83TAswDMQAOeyciAhhabbLsWhzqDT0tTjAmImJotUXtBc+0YsJDECQWsadFRASGVpssPS1PhpZYJEIHhRTlnGBMRMTQaovaCyYXA5yrRURkwdBqg0ZvhEQEhEhEHq2Dq2IQEZkxtNqgbjBCFiKBSOTZ0EpQSHFJqYPRxAnGRBTYGFpt0OiNHn2eZZEYIYVRAC7XN3i6FCIij2JotUHdYPLocHcLbgZJRGTG0GqD1uC5vbSaYmgREZkxtNqg1Rsh8+AK7xaJilAADC0iIs9/Insxjd6E0CDP97TkUgnCgiUoq+NcLSIKbG4LrQ8++AA333wz+vfvj8GDB2P69Ok4duyY9fjRo0cxdepUZGdnY/To0Vi5cqXN+7VaLV566SUMGjQI/fr1w9y5c1FTU+PSmjV6I0K9oKclEomQEMFh70REbvtEHjduHL788kscOHAAO3bswPDhwzFz5kyYTCaoVCrMmDEDN954I/bu3YvFixfj/fffx6ZNm6zvX7hwIfLz87FhwwZs3boVarUaubm5Lq1ZazB5xTMtgBOMiYgAN4ZWt27dEBkZeeULi8WoqKiAUqnE5s2bIRaLMWvWLEilUvTt2xdTpkzBqlWrAJh7WevXr8ecOXOQkJCAyMhI5ObmYtu2bbh48aLLajY/0/KO0OIEYyIiIMidX2zbtm14+umnoVQqIRKJ8NBDDyEyMhKFhYXIyMiAWHwlQzMzM7F27VoAQHFxMXQ6HbKysqzHU1NTIZPJcOzYMSQlJTlUR2ys3K7ztAYToiNCER+vcOj6rtA9MQLrj5RBERXW6jB8b6jTVfy1bWwXkWPcGlqjR4/G/v37UVNTg/Xr16Njx44AAJVKBYXC9i95REQEVCqV9TiAZucoFArrMUdUVqpgamd1CUEQoGkwQjAYUVGhdPhrOJuiMaeOnqlEp2hZs+Px8QqvqNMV/LVtbJfvYRh7nltDyyIqKgrTpk3DwIED0b17d8jlclRWVtqcU1dXB7nc3COy/KxUKhETE2M9R6lUWo85m85gggBAFuT5gRiA7VytlkKLiCgQeOwT2WQywWAw4OzZs0hPT8fRo0dhMpmsxwsKCpCeng4A6Nq1K6RSKfLz863Hi4qKoNForOc4m7Zx12LveaZlnqtVxi1KiCiAuS20Vq5ciYqKCgBAVVUVXn31VYSEhKBv37649dZbYTQasWzZMjQ0NODw4cNYu3Yt7rvvPgBAaGgoJk6ciCVLluDSpUuora1FXl4eRo0aheTkZJfUqzFYdi32jp5WB66KQUTkvtDavXs3Jk6ciL59+2LChAm4fPkyPvnkE8TFxUEul2PFihXYvn07BgwYgNmzZ+Pxxx/HuHHjrO9/7rnn0KtXL9x+++0YM2YMpFIp3n77bZfVq7HspeUlPS1pkBjRsmCU1TG0iChwue2Z1gcffNDm8YyMDKxevbrV46GhoViwYAEWLFjg7NJapGm8PegNC+ZaJHKCMREFOO+49+WFtNaelvd8ixIUUpQxtIgogHnPJ7KX8baBGMCVzSCJiAIVQ6sVlmda3rBgrkWCQor6BiNUOoOnSyEi8giGViusoeVFtwcTIxqHvXMwBhEFKO/5RPYyWoN33h4EOOydiAIXQ6sVWi8b8g6YF80FOMGYiAIXQ6sVltuDUi9ZxgkAYsNDIBGL2NMiooDlPZ/IXkajN0EaJIZELPJ0KVYSsQgd5CEMLSIKWAytVmj1RoR6US/LIkEh5UAMIgpY3vep7CU0XrRrcVPcwZiIAhlDqxXetGtxUwmKUJQrdTAJbe8HRkTkjxhardDojV41R8siMUIKg0lAZX2Dp0shInI77/tU9hIavcmrFsu1SGqcYHyxlsPeiSjwMLRaYb496H3fnqRIc2iVcjAGEQUghz6VDxw44Ko6vI5W750DMTpGmCcYs6dFRIHIodB64IEHMH78eKxcuRK1tbWuqskraLx0yHtosAQxYcG4WMfQIqLA49Cn8pYtW3DzzTfjo48+wsiRI/H0009j3759rqrNo8wDMbyvpwWYbxGyp0VEgcih0EpJScHcuXOxdetWLF68GGq1Gg899BBuu+02fPzxx6iqqnJVnW6n9dJ5WoB5MEYpe1pEFICu6f6XWCzGmDFjsHTpUjz77LO4cOEC3nrrLYwePRovvPACqqurnV2nW5kEATqDySsHYgBAx8hQlNXpYDRxrhYRBZaga3lTSUkJ1q5di3Xr1kGn02HKlCm45557UF5ejvfffx+PP/44Vq1a5exa3caya7E3bQDZVFJkKAwmARUqnXWPLSKiQOBQaH377bdYs2YN9u7di969e2Pu3Lm4/fbbIZPJAADp6elITU3F2LFjXVKsu1zZANJLQ8sygrBOy9AiooDiUGi9+OKLGD9+PHJzc5GRkdHiOXFxcXjsscecUpynaA2WvbS88/ZgUqT5PwmltTogxcPFEBG5kUOhtWPHDoSHh7d5TmhoKJ544onrKsrTNHrv27W4qUSFFCJwrhYRBR6HuhIDBgxAZWVls9erq6vRq1cvpxXlad64a3FTIUFidFBIcaFW4+lSiIjcyqHQElpZWVyv10Mi8c4P+Gtx5ZmWd94eBIBOUaE4V8OeFhEFFrtuD65fvx4AIBKJsHHjRsjlcusxo9GIPXv2oEuXLq6p0AMstwe9dSAGAKREybC9qHmvl4jIn9kVWs8//7z112+88YbNseDgYKSkpGDevHnOrcyDrtwe9OaelgxVaj1UOgPk0muauUBE5HPs+rQrKCgAANx000344osvEBMT49KiPE3r5QMxACAl2jyC8EKNFj0T5O2cTUTkHxzqSvz4449+H1hAk2daXrhgrkWnKPP8rJIaDsYgosDRbk9rw4YNGDt2LEJCQrBhw4Y2z73jjjucVpgnabx89CBgfqYFAOcZWkQUQNoNrWeeeQbDhg1DbGwsnnnmmVbPE4lEfhNaWoMJIgBSL+5pyYIliAsPwblqhhYRBY52Q6uwsLDFX/sz87YkYohEIk+X0qZOUaHsaRFRQPHeroQHafUmr10st6mUKBnnahFRQHEotH7++WccOHDA+vs1a9Zg8uTJmDdvHlQqldOL8xSN3ujVw90tOkXLcLm+AeoGo6dLISJyC4c+mfPy8qx7ZZ05cwbz589HZmYm8vPz8fbbb7ukQE/QGkxePbHYokvjsPez1WoPV0JE5B4OzUotKSlBWloaAGDLli0YOnQoXn31VRw8eBBz5sxxSYGeYO5peX9odY0NAwCcqVRjpIdrISJyB4fvgVkGJ+zbtw/Dhw8HACQkJKCmpsa5lXmQ1lduD0bJIBEBZ6vY0yKiwODQJ3PPnj2xatUq7Nu3D7t378aNN94IACgtLfWrSccavW/cHgyWiJESJcOZKo4gJKLA4FBoPfXUU/jqq68wbdo0TJw4ET169AAAbN26FVlZWS4p0BM0eqNPjB4EgK4xYSiuZE+LiAKDQ8+0BgwYgF27dqG+vh4RERHW1++55x7IZDKnF+cpvnJ7EDA/1/r5TBX0RpOnSyEicjmHlweXSCQ2gQUAnTt3dlpB3kBrMPnEQAwA6BYTBoNJQEmVGhHtn05E5NMcCi2TyYR169Zh165dqKyshMlk+7/7lStXOrU4T7GsiOELLCMIT11SoV+HcA9XQ0TkWg6F1ltvvYV///vfGDp0KJKTk71+maNrYTAJ0BsFnxiIAVyZq8XQIqJA4FBoffPNN1i0aBFuu+02V9XjcVofWOG9Kbk0CAkKKU6WK4HMBE+XQ0TkUg7dAzMYDMjIyHBVLV7BF3YtvtoN8eEoLFN6ugwiIpdz6JN5woQJ+P77711Vi1fQNO5a7CtD3gEgNS4cpy6pOIKQiPyeQ7cHFQoFVqxYgYMHD6JXr14IDg62Of6nP/3JqcV5gsYXe1px4TCYBJyt0qBHPJ9rEZH/cii01q9fj/DwcBQWFjbbW0skEvlFaGkNjT0tH3mmBcAaVCcvqxhaROTXHAqtH3/80VV1eA2Njw3EAMwjCIMlIpyqqAd6eboaIiLXueZ7YNXV1RAEwZm1eAVfHIgRJBGjRwcFTl2u93QpREQu5dAns9FoxJIlSzBw4EAMHz4c58+fBwAsWrQIn3/+uUsKdDdfHIgBAOmJCnNPi4jIjzkUWv/4xz+wfv16PP/88zaDMDIyMrBu3TqnF+cJltuDvrIihkWvjgpcUjWgWt3g6VKIiFzGoU/mdevW4ZVXXsHEiRMhFl95a1paGoqLi51dm0dYBmL40jMtAMhMigQAFF5SebgSIvInH374IWbMmOHpMqwcGohRWlqK1NTUZq9LJBJotVqnFeVJvrYihkXv5MbQKldhaFf/2duMiNzrwQcfxKBBgzB79mwA3jeVyaGeVnJycrOh7gCwa9cudO/e3WlFeZJGb4RYBARLfGtdxUhZMFKiQnGsnD0tIvJfDvW07r//frz++uuQSqUAgOLiYmzfvh3vvvsu5s2b55IC3U2jN29L4ouLAfdKUCC/tM7TZRCRj3rppZewf/9+HDx4EP/85z8RFhaGqVOnYu/evfjss88AmHtiPXv2RHl5OXbu3ImYmBjMnz8fEokEr7/+Oi5cuIDBgwcjLy8PcrkcAFBXV4d33nkH27dvh1qtRp8+ffDSSy+hU6dODtfoUGg9+OCDqKmpwRNPPAGtVouZM2dCKpXi0Ucfxd13393me/Py8rBt2zaUlpYiLCwMI0eOxDPPPIPo6GjrOUePHsX8+fNx7NgxREdH4+GHH8a0adOsx7VaLRYuXIhNmzbBYDBg5MiReOWVVxAVFeVgs1un1Rt9amJxU70S5NhyvAI1aj2iwoLbfwMRecSXB85jzf5zbvla9wzohMn9U+w6d/78+Thz5ozN7cGlS5c2O2/Dhg348MMPsXjxYrz33nv461//iv79++Ozzz6DIAi477778Mknn+CJJ56AIAh4/PHHkZiYiHXr1iEsLAxLlizBo48+iq+//rrZykrtcXiI3OzZs7Fx40asXbsWa9aswS+//IJZs2a1+z6JRIK8vDzs2bMHX3/9NcrKyvDss89aj6tUKsyYMQM33ngj9u7di8WLF+P999/Hpk2brOcsXLgQ+fn52LBhA7Zu3Qq1Wo3c3FxHm9AmjQ/tWny19ATz/2qOXeLiuUTkOmPHjkVOTg4kEgkmTJiAy5cv46GHHkJUVBSio6MxatQo5OfnAzB3Rn777TfMnz8fUVFRCAkJwV/+8heUlpbi0KFDDn9tu3taVVVVWLRoEbZs2QKVyvzcRKFQ4NZbb8WTTz6JmJi2H/4/+eST1l/HxsbiwQcfxFNPPWV9bfPmzRCLxZg1axbEYjH69u2LKVOmYNWqVbjtttug1Wqxfv16LF26FAkJ5i04cnNz8fvf/x4XL15EUlKSQw1vjeX2oC9K76AAwMEYRN5ucv8Uu3s/3ig+Pt7669DQ0BZfq683zxs9e/Ys9Ho9RowYYXMNo9GIsrIyh7+2XaGl0Whw//33o7q6GnfeeSd69OgBQRBw8uRJfPPNN/j111/x1VdfWYu3xy+//IL09HTr7wsLC5GRkWEzlD4zMxNr164FYH5+ptPpkJWVZT2empoKmUyGY8eOORRasbHyVo8ZAESEhSA+XmH39bxF907R6BIbhtPVWp+svy3+1h4Ltou8jbOf58fFxSE0NBS7d+9GUJBDT6RaZNcV/v3vf0On0+E///mPtZdj8eijj2Lq1KlYtWoVHn74Ybu+6HfffYe1a9fiX//6l/U1lUoFhcL2L3pERIS1V9e0d9eUQqGwHrNXZaUKJlPLS1DVqRsgDwlCRYVv3WKLj1egokKJG2LDcehctc/V3xZL2/wN2+V7AiGM4+PjnTrvtn///ujevTteffVVzJ07F7GxsaitrcXu3bsxcuRIyGQyh65n18ObH3/8EY8++mizwAKAhIQEzJw5E//973/t+oLffvstXn75ZSxbtgy9e/e2vi6Xy5uFT11dnXX0ieVnpdL2H4NSqbQecwZ1gxGyEN+8PQgAGYlylNbpUKPWe7oUIvJBDz30EE6cOIEBAwZg5MiR1309iUSCjz/+GFKpFFOmTEFOTg7uvPNObNmy5Zp6dXb1tE6fPo3+/fu3enzAgAFYsmRJu9dZu3Yt8vLy8OGHHza7Xnp6OjZu3AiTyWS9RVhQUGC9hdi1a1dIpVLk5+dbv5FFRUXQaDQ2txmvl9aHB2IAtoMx+FyLiByVmZmJDRs2tHrcMvTdIiUlBcePH7d57S9/+YvN7yMjI/HCCy/ghRdeuO767Pp0VqlUbQ4rj4qKavcW3cqVK7Fo0SJ89NFHLQbgrbfeCqPRiGXLlqGhoQGHDx/G2rVrcd999wEwP9ibOHEilixZgkuXLqG2thZ5eXkYNWoUkpOT7WmGXdQ+PBADsB2MQUTkb+wKLaPRCImk9Q9ysVgMo9HY5jVef/11qFQqTJs2DTk5OdYfFy9eBGC+/bdixQps374dAwYMwOzZs/H4449j3Lhx1ms899xz6NWrF26//XaMGTMGUqkUb7/9tj1NsJt5yLvvhpYiNIgrYxCR37Lr9qAgCJgzZ06rk8D0+vafn1zdfWxJRkYGVq9e3erx0NBQLFiwAAsWLGj3WtfCaBKgM5gQ5sOhBZh7WwVlXBmDiPyPXaE1adKkds9JSfHdOQcWvrotydUyEuX44UQFqtQNiAkL8XQ5REROY1dovfHGG66uwytYVngP8+HRgwCQ2TECAJBfqsTI1FgPV0NE5Dy+3aVwMrXeN/fSulqvBDkkIqCAi+cSkZ9haDWh8dG9tK4WGpg85mQAACAASURBVCzBDfFyHCn1zwmeRBS4GFpNaBoabw/6eGgBQGZHBY6WKWFsZeUPIiJfxNBqQmPwj4EYAJCVFIH6BiPOVKk9XQoRkdP4/qezE1l7Wj4+EAMAeieaJxnnX+RzLSLyHwytJjR+MhADADpHyxARGoT8Mj7XIiL/wdBqQu0nAzEA8/YCmR0VyOcIQiLyIwytJiy3B/0htADzfK3Tl9VQ6QyeLoWIyCkYWk34y4oYFlkdFRAAHOUtQiLyE/7x6ewkar0RoUFiiJ28c6en9E40r4xRwNAiIj/B0GpCqzf5xchBC0VoELrGyHCEIwiJyE8wtJpQ+/i2JC3J7BiB/FIlBIGTjInI9zG0mtD6YWhlJ0WgWqPH2SqNp0shIrpuDK0m1A3+F1r9Opl3nP71fI2HKyEiun4MrSbMuxb717ekU1QoYsND8Ov5Wk+XQkR03fzrE/o6afxsIAZgnmTcLyUSB8/X8rkWEfk8hlYTar0RoX52exAA+qVE4pKqARdqtZ4uhYjoujC0mtDqjX6xLcnV+nWKBAAcOMfnWkTk2xhaTfjjQAwA6BYThrjwEOwuZmgRkW9jaDUyCQK0BpPfDcQAzM+1hnWLxu6zVTBwU0gi8mH+9wl9jbSN25L420AMi+HdY6HSGbk6BhH5NIZWoyuL5fpnaA3qHAWJWISfz1R5uhQiomvG0GqkbtyWJNxPe1pyaRBykiPw82mGFhH5LoZWo/oG855T/jh60GJkjziculyPU5frPV0KEdE1YWg1qm/safnrMy0AuC09HhKxCBvyyzxdChHRNWFoNbLeHpQGebgS14kOC8GI7jHYdOwSDEaTp8shInIYQ6uRpacV7se3BwHgjsxEVKn12M5nW0TkgxhajdSNz7TCpf4dWsO6xSA5MhR/31UMI+dsEZGPYWg1CoRnWgAQJBZh9shuKLqsxn/4bIuIfAxDq5EltPxxGaer3XRDHLKTIvC/O87gbJXa0+UQEdmNodVI3WBEeIgEYpHI06W4nEgkwotj0yASifDEF0dwrpq7GhORb2BoNapvMPj9rcGmusSEYcnkTKgaDLhv5QF8vKeEIwqJyOsxtBqpG/xzW5K29EpQYPUfBmB4txh8sLMYD/zrV048JiKvxtBqVN9g9Os5Wq3poJDirQkZeGdib9RoDHjk80M4eL7W02UREbWIodWovsEYULcHrzYyNRYf398XseHB+Mu6fJTWcZdjIvI+DK1G6gYj5AEcWgDQMSIUi+/KhCAA8zcdh0ngPC4i8i4MrUaBNhCjNcmRMswd3R37z9Xi24JyT5dDRGSDodUoEAditGZiViJ6dpDjk73nuGoGEXkVhhYAQRACdiBGS0QiEf4wqBNKqjXYduqyp8shIrJiaAFoMAowmAS/3QDyWtx0Qxw6R8uwct95T5dCRGTF0MKVxXJ5e/AKiViEKX2TcLRMiVMVnLtFRN6BoYUm25L4+QrvjrotvQOCxCJ8wwEZROQlGFpousI7n2k1FRUWjBu7x2DjsXIYOCCDiLwAQwtNdi3m7cFmxvc2bxq5u5ibRhKR57FrAfMcLYC3B1syrFs0IkKDsLmwAjd2j3XovcWVaryztQgQAXf0TsCt6R1cVCURBQr2tHClp8XJxc0FS8QYc0McfjpVCa3eaPf71A1G/PU/R3G0XImSag3mf38CF2u5NBQRXR+GFpoMxOAzrRbd0jMear0Ru4qr7X7Pu9uKUFylxhvje2H5PX0gAvDeT6ddVyQRBQSGFpqGFntaLenfKQoxYcHYUnjJrvPL6rTYkF+Ge3KSMKhLNBIjQvHHwZ3w48nLOF6ucnG1ROTPGFq4Mk9LxoEYLQoSi/C7tHjsOF1lff7Xlv/79QIA4IEBKdbXJmcnQSwCfuQKG0R0HRhaMPe0ZMFiSMQiT5fitW7pGQ+dwYQdRW2PIlRqDVh/uAy3pHdAYkSo9fUoWTCykyOxo6jS1aUSkR9jaMGylxafZ7UlOzkCHeQh2HK8os3zNhSUQa034oH+Kc2OjUqNxcmKeg7IIKJrxtCCuXcQwcVy2yQWiXBzz3jsOlOFOq2+xXNMgoAvD5WiT1IEeibImx0fmWoeMr+dvS0iukYMLQBKnQFyhla7bu0ZD4NJaLW3te9sDUqqNbi7b8cWj3eKlqFbTBh+PsOJykR0bRhaaOxphTK02pORqEB6BzlWH7wIoYVdjT8/eAHRsmD87ob4Vq+RkxKJIxfruCsyEV0Tt4bWt99+i/vvvx/9+vVDz549mx0/evQopk6diuzsbIwePRorV660Oa7VavHSSy9h0KBB6NevH+bOnYuamprrrkupM0DB0GqXSCTCvf2ScKZSjX0ltt/3Y+VK7DxdhXtykhAS1Ppfqz5JEahvMOJ0pdrV5RKRH3JraEVEROD+++/Hc8891+yYSqXCjBkzcOONN2Lv3r1YvHgx3n//fWzatMl6zsKFC5Gfn48NGzZg69atUKvVyM3Nve66lDoDFLw9aJdbenZAtCwYK/eds+lt/X3XWUSGBmFqv+Q235+dHAEAOHyx7rpr2Vx4CY+tPYyjZcrrvhYR+Qa3htaIESMwfvx4dOrUqdmxzZs3QywWY9asWZBKpejbty+mTJmCVatWATD3stavX485c+YgISEBkZGRyM3NxbZt23Dx4sVrrskkCFCxp2U3aZAYfxzcCXvO1uCrw6UAzOGx83QV/mdASrvPBpMjQxETFnzdofXTqUq89F0hfj1Xg4dXHcQP7YxqJCL/4DWf1IWFhcjIyIBYfCVHMzMzsXbtWgBAcXExdDodsrKyrMdTU1Mhk8lw7NgxJCUl2f21YmOvjGyr0+phEoCOMeGIj1c4oSWe4676Z9+ajgMXlXh322nkX6rHxvwyDOoag9m3pkNmx6oiA7rG4Gi5yqF6m56r0hnwyqbjyEyOxLIH+uPhT/bho73nMHV4N4hEvjXXztf/zrXGX9tFnuc1oaVSqaBQ2P5Fj4iIgEqlsh4H0OwchUJhPWavykoVTI37Q5XWmecMiQ1GVFT47m2m+HiFW+t//nepeMNkwu6iSgzsHIU370iHqlYNe/4k0uPCsPloOY6frURMWEi751/dtv8cKYNKZ8DsG7siWG/AvX074tVNJ7Dx13MY2Dn6OlrlXu7+M3MXf20XwDD2Bl4TWnK5HJWVtvN36urqIJfLrccBQKlUIiYmxnqOUqm0HrsWdVrzskS8PeiYmLAQ5N3Z+5rem9nR/FyroFSJEamObXcCAF/nl6FrjAx9kszXuaVnByzedhprfyv1qdAiIsd5zZD39PR0HD16FCaTyfpaQUEB0tPTAQBdu3aFVCpFfn6+9XhRURE0Go31nGuh0jWGFgdiuE16ghxiEa5pAMWZSjUOX6zDhMxE661AaZAYEzITsf3UZdRqWp74TET+wa2hZTQaodPpoNebP1h0Oh10Oh1MJhNuvfVWGI1GLFu2DA0NDTh8+DDWrl2L++67DwAQGhqKiRMnYsmSJbh06RJqa2uRl5eHUaNGITm57RFrbWFPy/1kwRJ0iw3D0XLHQ2vL8UsQARiXkWDz+qgesTAKwIFz1z8Fgoi8l1tD6+uvv0afPn0wffp0AECfPn3Qp08f7Nu3D3K5HCtWrMD27dsxYMAAzJ49G48//jjGjRtnff9zzz2HXr164fbbb8eYMWMglUrx9ttvX1dNSi17Wp6QkaDA0TJVi5OU27K7uBoZiQrEhds+C+udqEB4iAR7SxhaRP7MrZ/Ud911F+66665Wj2dkZGD16tWtHg8NDcWCBQuwYMECp9WkbLw9yBUx3Kt3RwU2FJSjtE6HpMjQ9t8A80jPgjIlHhrcudmxIIkY/VIisfes/RtVEpHv8ZpnWp5SpzNALALCuAGkW2UkmkdhFTjwXGtfSQ1MAjCkS8uDLQZ1ica5Gi1XkSfyYwEfWiqtebFcsY/N7/F1PeLCESwROTQYY3dxNcJDJMjs2PKw40FdogCAvS0iPxbwoVXHJZw8IlgiRlq83O7QEgQBe85WY2DnKARJWv5r2y0mDDFhwfjNCUtEEZF3CvjQUjG0PCYjUYHCchWMpvYHY1ys06K0TtfmPCyRSITeiQoUlDK0iPxVwIdWnZbrDnpKRqIcar0RZ6vbX/H9QEktAKB/p8g2z8vsGIHiKk2rG1USkW8L+NDiCu+eYxmMYc8twgPnaxAlC0b32LA2z+vd0f5rEpHvYWixp+UxXaLDEB4iQUFp2wEjCAIOnKtF/06R7S6I2ztRARGA/HauSUS+iaGlMyCCPS2PkIhFSE+Q42h528vsnqvSoFypQ7+UqHavKZcGoWtsmEND6YnIdwR0aDUYTNAZTOxpeVBGggInK1TQG02tnvPL6csA2n+eZZGZqEB+qdLh1TaIyPsFdGhZHtbzmZbnZHZUQG8UcKyN3tb2k5cRFx7S7vOsptes0ehxgZOMifxOQIdWdeOK4DFhwR6uJHDlpJh7T/tbWTPQaBKw8+RlDO4abfcGj70btz7hcy0i/xPQoVWlNodWtB0bEZJrRIeF4Ib4cOwraXkVi8JyJWo1egxtZemmlqTGhSM0SIx8ztci8jsBHVrV1tBiT8uTBnaOwuGLddDqjc2O/VJcDZHoyhJN9ggSi9ArUcHBGER+KLBDi7cHvcKgztFoMAo41MLyS7uLq5GZFOlwbzgzUYHjl1RoMLQ+wIOIfE9gh5a6ARKxiAMxPCwnJRISsQh7z9o+1yqr0+LwxTr8rlcHh69pGeBxsqLt4fRE5FsCOrSq1HpEy4LtfsBPrhEWIsGATpH4vvASDE3WIfymoBwCgMn9Uhy+JgdjEPmngA6tarWez7O8xOTsJJQrddhZVAkAMAkCNhSUY2DnKHSKsW+oe1MJCini5SE4wsEYRH4lwEOrgc+zvMSI1FgkKKRY+9tFAMCOoipcrNViQmbiNV+zNwdjEPmdgA6tKrWew929RJBYhMnZHbG3pAZvbDmJlzcWoltsGMbcEHfN18zqGIHzNVrUqK99xXeTIGDrycv4bN85/PdEBVfZIPKwgB6BUK3Ws6flRe7rl4zSOi2+OlyKBIUUSydnQRp07f+vsqz4XlCmxPDuMQ6/X6M34uWNx7H15GXrazd2j8H8celc+ovIQwK2p6XVG6HWGxEtY2h5i9BgCZ67JQ2f/k8O/nlfXyQopNd1vV4JCohFuKZJxoIg4LlvjuGnU5cxZ1R3bH1iGJ4ck4pfiqvx2uYT7HEReUjA/nfRMkeLAzG8j2WfresVFiJBalz4NY0gXH+kDDtPV+GpMamY2i8ZgLknqDeYsHTHGfwnvwx3ZnV0Sp1EZL+A7WlxCafAYBmMYTTZ3zOqUOmweNtpDOgchXtykmyOPTAwBf07RWLJ9jNQ6QzOLpeI2hGwoWV5OM9nWv6tX6dIKHUGnHBgkvHHe85BZzTh+VtugPiqOXxikQhzRnVHndaAz3+94OxyiagdARtaVeoGALw96O8GdTYvtLunuOUFea9WVqfF+iOluKN3AlKiZC2e0ytBgZGpsVh14AKUWva2iNwpYEOr2trT4u1BfxYbbl5Ffk8rW59c7aPdJQCA6UM6t3nezKGdodQZsKGg7LprJCL7BWxoVan1kAaJIQuWeLoUcrFBnaNx6EJti6vIN3W+RoMNBeWYmNURiRGhbZ6bnqBAVscIfHWolCMJidwoYEOrXKm77iHV5BsGd42C3ijg4IXaNs9bsbsEQWIRHhrcya7rTuqTiLPVGvx6vu3rEpHzBGxolSm1DK0AkZMcidAgsc0k4asVV6mx8Wg5Jmd3RLzcvr8Xt/SMh1wqwbrDpc4qlYjaEbihVadDxwiGViAIDZbgprQ4bC6saPUW4YpfziJEIsYfBtnXy7Jc9/aMBPx48vJ1LRVFRPYLyNDSG024XN/Q7nML8h939E5EfYMRW081722dulyPzYUVuCcn2eGBOZP6dITeKOCbo+XOKpWI2hCQoXVZZR7unsjbgwGjX6dIJEVI8Z9823ARBAGLtxVBFizBgwMc37crNS4c2UkRWHeYAzKI3CEgQ+uSSgcA6MieVsAQi0SYnJ2E/SU1Ns+2vjxUij1nazB7ZDdEXeOcvUl9OqKkWoMD5zggg8jVAjK0Kuobe1p8phVQ7u+fjPQOcizcchIFZUp8U1CGxT+dxpAu0Zicfe3rCP4uLQ5yqQTrj3BABpGrBWZoKXUQARw9GGCCJGLM/306Ggwm/PHfB/HqphPISFTglXE9IbpquSZHhAZLMK5XAraevIxaDQdkELlSQK7yfknVgDh5CIIlAZnZAa1bbBjWzRiIXWeqAADjeiVAIr72wLKYmJWItb9dxMZjl6yrwhOR8wXkp3aFSodEBZ9nBaqYsBCM752I8b0TnRJYAJDWQY5eCXJ8xQEZRC4VkKF1SdXAOVrkdFP6JuFMpRr77FznkIgcF5ChdVnFOVrkfLemd0C0LBirD170dClEfisgQ8soCEiOZE+LnEsaJMak7I7YUVSJc9UaT5dD5JcCMrQAoEe83NMlkB+akt0RIUFifLSnxNOlEPmlgA2t1LgwT5dAfihOLsXk7I7YeLQcxZVqT5dD5HcCMrQSFFKEhwTkaH9ygz8M6gRpkBj/u/MMRxISOVlAhla3GPayyHViwkLw8ODO2HaqEpsLKxx6L0OOqG0B2d3oEiPzdAnk5x4Y2Anbiyrx9o+n0CtRgc7RLf+dM5oE/HymCusOl+JYuQo16gZ0jAzF4C7RmJqTjK6x/A8WUVMB2dPqyp4WuViQWIRXxqVDLBLhkdWHUFiutDleWd+A/916ChNX7MVT6wtw/JIKw7tF438GpOCGeDk25Jfh3k/3Y9nPxTAYTR5qBZH3EQkBeD/iyOnLfrctSXy8AhUVyvZP9EG+3LbTlfV44osjqFA1YEiXaCRGSHG2WoPDF+tgNAkY2DkKd/dNwsjuMQhqsqxYlboBS7efwTcF5RjQOQqL7szwmeewvvzn1Z74eIWnSwh4ARla/vgPyt8/KHy5bTVqPdb8dgHfF1agvsGIDvIQDOoSjWkjuiMCbf/z+7agHAu+P45eiQosnpSJSNm1bZ/iTr7+59UWhpbnBWRoVVaqYDL5V7P9/YPCH9tmb7t+OnUZz35zDJ2jZXh/chbi5N59l8Bf/7wAhpY3CMhnWkS+ZFSPOCyelImLtVo8svoQSuu0ni6JyGMYWkQ+YFCXaPzv3X1QrdFj5ueHUMJloihAMbSIfERWUgQ+nJINncGEmZ//hhOXVJ4uicjtGFpEPqRnghx/vzcbQWIRpv/fb/j+2CVPl0TkVgwtIh/TLTYMn/5PDnp2kOOF7woxb8NRXFLqPF0WkVswtIh8UJxcig/v6YNZN3bFjqJKTPpoL9764SROVdR7ujQil/KN2YpE1EyQRIyHBnfGrenx+Hj3Oaw/UoYvDpWic7QMg7tEY3CXaPRJUiA6LMTTpRI5jc/N0zKZTFi8eDG++OILaDQa9OvXD/Pnz0dycrLd1+A8Ld/ir21zdrtq1Hp8X3gJu4qr8Ou5WmgN5uWf4uUh6NlBjs7RMnSMCEVSpPlHB3kIwkOCIBGLnFYD4L9/XgDnaXkDnwutv//97/j888+xYsUKJCQk4M0338Rvv/2Gr7/+GmKxfXc7GVq+xV/b5sp2NRhMyC+rw7EyFU5UqHDiUj3O12isQdaULFgMuTQIYcEShAZLECIRQxokQkiQuPHXTX4OEkMWLEF4iASyYAnCQiQIC5ZAFnLltZTECGiVWkiDxAiWiJ0eip7E0PI8n7s9+Pnnn2PGjBno3r07AOCZZ57BsGHDcODAAQwcONCua4j96B9RU/7aLsB/2+aqdoWGSDCgczQGdI62viYIAmq1BlxS6lCu1KFKrYemwYh6vREavRHqBiMaDCboTSY0GExoMAloMJhQr9GbXzcK0BlN0LUQfG0Rw3wrM0giQpBIhGCJCEESMYLF5p8lYiBYLLa+HiQSQSwyf1+a/tey6f+vW/ovZ9P/fgtXnSEWiSCy/CwCIALEIkAEkfnnxl+LRIBIJIK4ybmixp/FIhGeu6O3Q20n5/Op0FIqlbhw4QIyMzOtr0VERKBLly44duyY3aEVHR3uqhI9KjZW7ukSXMZf2+budsUBSHXrVyRyLp8aPahSmSdTRkRE2LyuUCisx4iIyH/5VGjJ5eb/lSqVts8BlEql9RgREfkvnwothUKB5ORk5OfnW19TKpUoKSlBr169PFgZERG5g0+FFgBMnToVH330Ec6cOQO1Wo28vDx07doV/fv393RpRETkYj41EAMAZsyYAaVSifvvvx8ajQb9+/fHsmXL7B7uTkREvsvn5mkREVHgYveEiIh8BkOLiIh8BkOLiIh8BkOLiIh8hk+Flslkwt/+9jcMGzYMOTk5mD59Oi5cuNDq+UePHsXUqVORnZ2N0aNHY+XKlTbHtVotXnrpJQwaNAj9+vXD3LlzUVNTY3PON998g1tvvRV9+vTBhAkT8Msvv/h8u9avX4+pU6di4MCBGDx4MKZPn47CwkKnt8sTbWvq008/Rc+ePbF06VKntgnwTLvOnz+POXPmYODAgejXrx8mTpyI8vJyn26X0WjE3/72N4wZMwY5OTkYO3YsPv/8c6e2yVVtW7lyJaZMmYLs7GzcdNNNLV5j165dmDBhArKzszF27Fh89913Tm1TQBJ8yPLly4UxY8YIRUVFgkqlEl544QVh/PjxgtFobHauUqkUhg4dKixdulTQarXCwYMHhYEDBwobN260nvPiiy8KkyZNEsrKyoSamhph5syZwiOPPGI9fuDAASErK0v48ccfBZ1OJ6xZs0bIzs4WLly44NPt+te//iXs3LlTqK+vF7RarZCXlycMGzZMUKvVTm2XJ9pmUVRUJNx0003C+PHjhSVLlvh8uyorK4URI0YIeXl5Qk1NjWA0GoXjx48LSqXSp9u1cuVKYejQocKJEycEQRCEPXv2CFlZWcKuXbuc2i5XtG3jxo3Cpk2bhA8++EAYM2ZMs2ucO3dO6NOnj7BmzRpBp9MJP/74o9CnTx/ht99+c3rbAolPhdaYMWOEf//739bf19bWCr179xb27t3b7Nwvv/xSGD58uM1fyLffflt48MEHBUEQBI1GI2RlZQnbtm2zHj916pSQlpZmDaXc3Fxhzpw5Nte9++67haVLl/p0u66mUqmEtLQ0IT8/31lNsvJE2wwGg3D33XcLW7ZsER544AGXhJa72/XOO+8Id911l9PbcTV3t2vBggXC7Nmzba47adIk4aOPPnJquwTBuW27+tyWQmvJkiXC3XffbfPanDlzhHnz5l1PMwKez9webG+F96sVFhYiIyPDZtJxZmam9TZYcXExdDodsrKyrMdTU1Mhk8ms1yssLLT5eldfw1fbdbVffvkFMpkMXbp0cVazAHiubcuXL0fnzp1x8803O7U9Fp5o1+7du5GSkoLHHnsMgwYNwu9//3t89tlnPt+ue++9F6dPn0ZhYSFMJhN++eUXnD9/HiNHjvTqttnDHZ8fgchnVsRwdIV3lUoFhcJ2w7aIiAjruZafrz6n6fVUKlWzrxcREYEzZ85cR0ua12m5bmt1XH3+9barqaKiIjz//PPIzc11+qLDnmjbsWPHsGbNGqxbt845jWiBJ9pVXV2NI0eOYNGiRViyZAny8/Mxc+ZMREdHY/z48T7brpSUFAwdOhSTJk0y72MlFuP5559Hjx49nNKmprVa6mutlqvPb6tt9n7Nq9vh6DWoOZ/paTm6wrtcLm/2l6Ours56rj3Xk8vlzY43vYYzeKJdFidOnMAf/vAHzJgxA/fdd9/1NaQF7m6bXq/HX//6Vzz33HOIjo6Gq3jizyw8PBzZ2dm4/fbbERwcjJycHNxxxx344YcfnNMoO+u4+vzrbdf8+fNx8OBBfP/99ygoKMAXX3yBFStWYO3atc5pVJNa26vl6vPbapu9X9PVnx+ByGdCy9EV3tPT03H06FGYTFd2WS0oKEB6ejoAoGvXrpBKpTbXKyoqgkajsZ6Tnp5uc/zqa/hquwDgyJEjmDZtGh599FHMnDnTae1pyt1tKy8vx4kTJ/Diiy9i8ODBGDx4MH799VesWLECd9xxh8+2CwAyMjIgEtnucnz1732xXfn5+bjzzjvRuXNniEQipKen4+abb8Z///tfr26bPdzx+RGQPP1QzRHLly8Xfve73wmnT58W6uvrhRdffLHd0T/vv/++oNPphEOHDgmDBg0SvvvuO+s5L774ojB58mShvLxcqKmpER599FFh5syZ1uMHDhwQ+vTpI2zbtk1oaGgQvvjiCyE7O1s4f/68T7dr3759woABA4Q1a9Y4tR2ebpvBYBBKS0ttftxzzz3CwoULhUuXLvlsuwRBEA4dOiT07t1b2LRpk2A0GoVDhw4JAwcOtLmGL7br5ZdfFqZMmWL9N3XixAnhpptuctmIT2e2Ta/XC1qtVli9erUwevRoQavVClqtVjCZTIIgCEJJSYnQp08f4YsvvhAaGhqEbdu2CdnZ2Rw9eJ18KrSMRqOwaNEiYciQIUJ2drbw8MMPC+fOnRMEwfxB3LdvX5tRZAUFBcI999wjZGVlCSNHjhQ+/fRTm+tpNBrhhRdeEAYMGCDk5OQIf/7zn4Xq6mqbczZs2CDccsstQlZWljB+/HiXDMV1d7seeOABoWfPnkLfvn1tfnz99dc+37aruWr0oCfatXnzZmHcuHFCdna2MHbsWOH//u//fL5dKpVKePXVV4WRI0cKffv2FUaPHi28+eabgk6n8/q2LVmyREhLS2v2w3JNQRCEn3/+WRg/fryQlZUl3HLLLcK3337r9HYFGq7yTkREPsNnnmkRERExtIiIyGcwtIiIyGcwtIiIyGcwtIiIyGcwtIiIyGcwtIhcYM+ePejZsyfKyso8XQqRX2FoERGRz2BoERGRz2BokVfbv38/pk6dipycHOTk5GDChAnYsWMHAODy5cuYN28ecwIr+AAABNxJREFUhgwZgpycHEydOhX79u2zeX9JSQn+/Oc/Y9CgQcjOzsYdd9yBrVu3Wo//9NNPuOuuu5CZmYmhQ4filVdegVqtth6fN28e/vjHP2L16tUYM2YM+vXrhz/96U+4fPmyzdf57LPPMHLkSGRnZ2P69OkoLS21Oa5SqfDss89i+PDhyMzMxKhRo/DGG284+9tF5Pd8Zj8tCjwGgwGzZs3CpEmT8OabbwIATp48CZlMBq1Wi2nTpiE1NRX/+Mc/EBERge+++w4PPfQQvv76a6SmpqKiogJTp05FWloaPvjgA3To0AEnTpywbuxXWFiIxx57DA888ADy8vJw/vx5vPzyy6ivr0deXp61jiNHjiAmJgbLly9HfX09nnrqKbz11lvWc3744Qe88cYbeOaZZzB69Gjs378fb7/9tk1bFi9ejIKCAnzwwQeIj49HWVkZTp065abvJJEf8fTih0StqampEdLS0oTdu3c3O/bll18KI0aMEPR6vc3rDz74oPDaa68JgiAI7777rjBs2DChvr6+xes//fTTwuTJk21e27Jli9CzZ0/rquO5ubnCkCFDbBZwXb58uTB8+HDr76dOnSo8+eSTNtd58803hbS0NKG0tFQQBEH405/+JOTm5trbdCJqBXta5LUiIyMxZcoUTJ8+HUOGDMGgQYNw8803o3v37jhy5AguX76MgQMH2rynoaEBoaGhAMx7F+Xk5CAsLKzF6586dQpDhgyxeW3QoEEQBAGnTp1CcnIyAKB79+4ICQmxntOhQweb24NFRUXNdg/u378//vnPf1p/f//99+PPf/4z8vPzMWTIEIwYMQIjRoyw2c6diNrH0CKv9tprr2HatGn4+eef8fPPP+O9997Diy++CJPJhNTUVLz//vvN3mMJLWcJDg62+b1IJILg4OYII0aMwNatW7Fz507s3bsXf/3rX5GWloZPPvkEEonEmeUS+TX+N4+8XlpaGh566CGsWLECkydPxpo1a5CZmYlz585BLpejS5cuNj8SEhIAAL1798bBgwdtBlY01aNHj2YDN/bu3QuRSIQbbrjB7vpSU1Px66+/2rx24MCBZudFRUVh/PjxmD9/PpYvX469e/fyuRaRgxha5LXOnj2LvLw87N+/HxcuXMDBgwdx4MABpKamYsKECUhJScEjjzyCnTt34vz58zh06BCWL1+OH374AYD5lpzJZMKsWbNw4MABnDt3Dlu3bsVPP/0EAJg+fTqOHj2KhQsXoqioCNu3b8drr72GO+64A0lJSXbX+fDDD2Pjxo349NNPUVxcjC+//BL/+c9/bM559913sXnzZpw+fRrFxcXYsGEDwsLCHPo6RMTbg+TFZDIZzp49iyeffBJVVVWIiorC6NGjkZubC6lUis8++wyLFy/Gs88+i+rqakRHR6NPnz4YMWIEAPOzp1WrVmHRokV45JFHYDAY0KVLFzz11FMAgPT0dCxbtgzvvfceVq1aBblcjrFjxyI3N9ehOm+55Rbk5uZixYoVeOedd9CvXz88/fTTmDdvnvWckJAQLFmyBBcuXIBYLEavXr3wj3/8AwqFwnnfMKIAwJ2LiYjIZ/D2IBER+QyGFhER+QyGFhER+QyGFhER+QyGFhER+QyGFhER+QyGFhER+QyGFhER+QyGFhER+Yz/B7hONpamDHPiAAAAAElFTkSuQmCC\n",
            "text/plain": [
              "<Figure size 437.645x360 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "9i341In7u_Wk",
        "outputId": "63584975-b8c4-4690-892d-4107a81099aa"
      },
      "source": [
        "## see Colab PCU params\n",
        "!cat /proc/cpuinfo"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "processor\t: 0\n",
            "vendor_id\t: GenuineIntel\n",
            "cpu family\t: 6\n",
            "model\t\t: 79\n",
            "model name\t: Intel(R) Xeon(R) CPU @ 2.20GHz\n",
            "stepping\t: 0\n",
            "microcode\t: 0x1\n",
            "cpu MHz\t\t: 2199.998\n",
            "cache size\t: 56320 KB\n",
            "physical id\t: 0\n",
            "siblings\t: 2\n",
            "core id\t\t: 0\n",
            "cpu cores\t: 1\n",
            "apicid\t\t: 0\n",
            "initial apicid\t: 0\n",
            "fpu\t\t: yes\n",
            "fpu_exception\t: yes\n",
            "cpuid level\t: 13\n",
            "wp\t\t: yes\n",
            "flags\t\t: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ss ht syscall nx pdpe1gb rdtscp lm constant_tsc rep_good nopl xtopology nonstop_tsc cpuid tsc_known_freq pni pclmulqdq ssse3 fma cx16 pcid sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand hypervisor lahf_lm abm 3dnowprefetch invpcid_single ssbd ibrs ibpb stibp fsgsbase tsc_adjust bmi1 hle avx2 smep bmi2 erms invpcid rtm rdseed adx smap xsaveopt arat md_clear arch_capabilities\n",
            "bugs\t\t: cpu_meltdown spectre_v1 spectre_v2 spec_store_bypass l1tf mds swapgs taa\n",
            "bogomips\t: 4399.99\n",
            "clflush size\t: 64\n",
            "cache_alignment\t: 64\n",
            "address sizes\t: 46 bits physical, 48 bits virtual\n",
            "power management:\n",
            "\n",
            "processor\t: 1\n",
            "vendor_id\t: GenuineIntel\n",
            "cpu family\t: 6\n",
            "model\t\t: 79\n",
            "model name\t: Intel(R) Xeon(R) CPU @ 2.20GHz\n",
            "stepping\t: 0\n",
            "microcode\t: 0x1\n",
            "cpu MHz\t\t: 2199.998\n",
            "cache size\t: 56320 KB\n",
            "physical id\t: 0\n",
            "siblings\t: 2\n",
            "core id\t\t: 0\n",
            "cpu cores\t: 1\n",
            "apicid\t\t: 1\n",
            "initial apicid\t: 1\n",
            "fpu\t\t: yes\n",
            "fpu_exception\t: yes\n",
            "cpuid level\t: 13\n",
            "wp\t\t: yes\n",
            "flags\t\t: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ss ht syscall nx pdpe1gb rdtscp lm constant_tsc rep_good nopl xtopology nonstop_tsc cpuid tsc_known_freq pni pclmulqdq ssse3 fma cx16 pcid sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand hypervisor lahf_lm abm 3dnowprefetch invpcid_single ssbd ibrs ibpb stibp fsgsbase tsc_adjust bmi1 hle avx2 smep bmi2 erms invpcid rtm rdseed adx smap xsaveopt arat md_clear arch_capabilities\n",
            "bugs\t\t: cpu_meltdown spectre_v1 spectre_v2 spec_store_bypass l1tf mds swapgs taa\n",
            "bogomips\t: 4399.99\n",
            "clflush size\t: 64\n",
            "cache_alignment\t: 64\n",
            "address sizes\t: 46 bits physical, 48 bits virtual\n",
            "power management:\n",
            "\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "dMPmoa0lKCm2"
      },
      "source": [
        "## Dispersion"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "00j2a4qLKwMX",
        "outputId": "977a324a-046c-44fc-e73e-7bf5888697da"
      },
      "source": [
        "datasets.keys()"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "dict_keys(['CIFAR10', 'CIFAR100', 'SVHN', 'NIPS', 'News20', 'Goodwin', 'Mycielski', 'MNIST', 'Caltech101', 'Cars'])"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 19
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "PocuDQ8oKJyo",
        "outputId": "7da9a107-ff6c-4d1e-c67d-2923c11b8b75"
      },
      "source": [
        "#for k in ['NIPS','Word2Vec','News20']:\n",
        "for k in ['NIPS','News20']:\n",
        "  Xs = datasets[k]\n",
        "  plot_dispersion(Xs,label=k)\n",
        "plt.xlabel('$v$')\n",
        "plt.legend()\n",
        "plt.show()\n",
        "\n",
        "for k in ['CIFAR100','SVHN','MNIST']:\n",
        "  Xs = datasets[k]\n",
        "  plot_dispersion(Xs,label=k)\n",
        "plt.xlabel('$v$')\n",
        "plt.legend()\n",
        "plt.show()\n",
        "\n",
        "for k in ['Caltech101','Cars']:\n",
        "  Xs = datasets[k]\n",
        "  plot_dispersion(Xs,label=k)\n",
        "plt.xlabel('$v$')\n",
        "plt.legend()\n",
        "plt.show()"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
            "  \n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/distributions.py:1657: FutureWarning: The `bw` parameter is deprecated in favor of `bw_method` and `bw_adjust`. Using 0.25 for `bw_method`, but please see the docs for the new parameters and update your code.\n",
            "  warnings.warn(msg, FutureWarning)\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
            "  \n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/distributions.py:1657: FutureWarning: The `bw` parameter is deprecated in favor of `bw_method` and `bw_adjust`. Using 0.25 for `bw_method`, but please see the docs for the new parameters and update your code.\n",
            "  warnings.warn(msg, FutureWarning)\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
            "  \n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/distributions.py:1657: FutureWarning: The `bw` parameter is deprecated in favor of `bw_method` and `bw_adjust`. Using 0.25 for `bw_method`, but please see the docs for the new parameters and update your code.\n",
            "  warnings.warn(msg, FutureWarning)\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/distributions.py:1657: FutureWarning: The `bw` parameter is deprecated in favor of `bw_method` and `bw_adjust`. Using 0.25 for `bw_method`, but please see the docs for the new parameters and update your code.\n",
            "  warnings.warn(msg, FutureWarning)\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
            "  \n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/distributions.py:1657: FutureWarning: The `bw` parameter is deprecated in favor of `bw_method` and `bw_adjust`. Using 0.25 for `bw_method`, but please see the docs for the new parameters and update your code.\n",
            "  warnings.warn(msg, FutureWarning)\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
            "  \n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/distributions.py:1657: FutureWarning: The `bw` parameter is deprecated in favor of `bw_method` and `bw_adjust`. Using 0.25 for `bw_method`, but please see the docs for the new parameters and update your code.\n",
            "  warnings.warn(msg, FutureWarning)\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
            "  \n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/distributions.py:1657: FutureWarning: The `bw` parameter is deprecated in favor of `bw_method` and `bw_adjust`. Using 0.25 for `bw_method`, but please see the docs for the new parameters and update your code.\n",
            "  warnings.warn(msg, FutureWarning)\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 415
        },
        "id": "NVBGANnLPxxL",
        "outputId": "c93b24e3-f543-4ad0-c1c8-e8fc456097f9"
      },
      "source": [
        "for k in ['Mycielski','Goodwin']:\n",
        "  Xs = datasets[k]\n",
        "  plot_dispersion(Xs,label=k)\n",
        "plt.xlabel('$v$')\n",
        "plt.legend()\n",
        "plt.show()"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/seaborn/distributions.py:1657: FutureWarning: The `bw` parameter is deprecated in favor of `bw_method` and `bw_adjust`. Using 0.25 for `bw_method`, but please see the docs for the new parameters and update your code.\n",
            "  warnings.warn(msg, FutureWarning)\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
            "  \n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/distributions.py:1657: FutureWarning: The `bw` parameter is deprecated in favor of `bw_method` and `bw_adjust`. Using 0.25 for `bw_method`, but please see the docs for the new parameters and update your code.\n",
            "  warnings.warn(msg, FutureWarning)\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "398fgR9Cuicp"
      },
      "source": [
        "## Error Conbitubtions: Synthetic"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "W_LRAl0iuszA",
        "outputId": "efe1671a-a6df-4893-9b9c-5085ce13b241"
      },
      "source": [
        "## install latex support in colab\n",
        "!apt install texlive-fonts-recommended texlive-fonts-extra cm-super dvipng\n",
        "\n",
        "from matplotlib import rc\n",
        "import matplotlib.pyplot as plt\n",
        "rc('text', usetex=True)"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Reading package lists... Done\n",
            "Building dependency tree       \n",
            "Reading state information... Done\n",
            "The following additional packages will be installed:\n",
            "  cm-super-minimal fonts-adf-accanthis fonts-adf-berenis fonts-adf-gillius\n",
            "  fonts-adf-universalis fonts-cabin fonts-comfortaa fonts-croscore\n",
            "  fonts-crosextra-caladea fonts-crosextra-carlito fonts-dejavu-core\n",
            "  fonts-dejavu-extra fonts-droid-fallback fonts-ebgaramond\n",
            "  fonts-ebgaramond-extra fonts-font-awesome fonts-freefont-otf\n",
            "  fonts-freefont-ttf fonts-gfs-artemisia fonts-gfs-complutum fonts-gfs-didot\n",
            "  fonts-gfs-neohellenic fonts-gfs-olga fonts-gfs-solomos fonts-go\n",
            "  fonts-junicode fonts-lato fonts-linuxlibertine fonts-lmodern fonts-lobster\n",
            "  fonts-lobstertwo fonts-noto-hinted fonts-noto-mono fonts-oflb-asana-math\n",
            "  fonts-open-sans fonts-roboto-hinted fonts-sil-gentium\n",
            "  fonts-sil-gentium-basic fonts-sil-gentiumplus fonts-sil-gentiumplus-compact\n",
            "  fonts-stix fonts-texgyre ghostscript gsfonts javascript-common\n",
            "  libcupsfilters1 libcupsimage2 libgs9 libgs9-common libijs-0.35 libjbig2dec0\n",
            "  libjs-jquery libkpathsea6 libpotrace0 libptexenc1 libruby2.5 libsynctex1\n",
            "  libtexlua52 libtexluajit2 libzzip-0-13 lmodern pfb2t1c2pfb poppler-data\n",
            "  preview-latex-style rake ruby ruby-did-you-mean ruby-minitest\n",
            "  ruby-net-telnet ruby-power-assert ruby-test-unit ruby2.5\n",
            "  rubygems-integration t1utils tex-common tex-gyre texlive-base\n",
            "  texlive-binaries texlive-fonts-extra-links texlive-latex-base\n",
            "  texlive-latex-extra texlive-latex-recommended texlive-pictures\n",
            "  texlive-plain-generic tipa\n",
            "Suggested packages:\n",
            "  fonts-noto fontforge ghostscript-x apache2 | lighttpd | httpd poppler-utils\n",
            "  fonts-japanese-mincho | fonts-ipafont-mincho fonts-japanese-gothic\n",
            "  | fonts-ipafont-gothic fonts-arphic-ukai fonts-arphic-uming fonts-nanum ri\n",
            "  ruby-dev bundler debhelper perl-tk xpdf-reader | pdf-viewer\n",
            "  texlive-fonts-extra-doc texlive-fonts-recommended-doc texlive-latex-base-doc\n",
            "  python-pygments icc-profiles libfile-which-perl\n",
            "  libspreadsheet-parseexcel-perl texlive-latex-extra-doc\n",
            "  texlive-latex-recommended-doc texlive-pstricks dot2tex prerex ruby-tcltk\n",
            "  | libtcltk-ruby texlive-pictures-doc vprerex\n",
            "The following NEW packages will be installed:\n",
            "  cm-super cm-super-minimal dvipng fonts-adf-accanthis fonts-adf-berenis\n",
            "  fonts-adf-gillius fonts-adf-universalis fonts-cabin fonts-comfortaa\n",
            "  fonts-croscore fonts-crosextra-caladea fonts-crosextra-carlito\n",
            "  fonts-dejavu-core fonts-dejavu-extra fonts-droid-fallback fonts-ebgaramond\n",
            "  fonts-ebgaramond-extra fonts-font-awesome fonts-freefont-otf\n",
            "  fonts-freefont-ttf fonts-gfs-artemisia fonts-gfs-complutum fonts-gfs-didot\n",
            "  fonts-gfs-neohellenic fonts-gfs-olga fonts-gfs-solomos fonts-go\n",
            "  fonts-junicode fonts-lato fonts-linuxlibertine fonts-lmodern fonts-lobster\n",
            "  fonts-lobstertwo fonts-noto-hinted fonts-noto-mono fonts-oflb-asana-math\n",
            "  fonts-open-sans fonts-roboto-hinted fonts-sil-gentium\n",
            "  fonts-sil-gentium-basic fonts-sil-gentiumplus fonts-sil-gentiumplus-compact\n",
            "  fonts-stix fonts-texgyre ghostscript gsfonts javascript-common\n",
            "  libcupsfilters1 libcupsimage2 libgs9 libgs9-common libijs-0.35 libjbig2dec0\n",
            "  libjs-jquery libkpathsea6 libpotrace0 libptexenc1 libruby2.5 libsynctex1\n",
            "  libtexlua52 libtexluajit2 libzzip-0-13 lmodern pfb2t1c2pfb poppler-data\n",
            "  preview-latex-style rake ruby ruby-did-you-mean ruby-minitest\n",
            "  ruby-net-telnet ruby-power-assert ruby-test-unit ruby2.5\n",
            "  rubygems-integration t1utils tex-common tex-gyre texlive-base\n",
            "  texlive-binaries texlive-fonts-extra texlive-fonts-extra-links\n",
            "  texlive-fonts-recommended texlive-latex-base texlive-latex-extra\n",
            "  texlive-latex-recommended texlive-pictures texlive-plain-generic tipa\n",
            "0 upgraded, 89 newly installed, 0 to remove and 39 not upgraded.\n",
            "Need to get 554 MB of archives.\n",
            "After this operation, 1,550 MB of additional disk space will be used.\n",
            "Get:1 http://archive.ubuntu.com/ubuntu bionic/main amd64 fonts-droid-fallback all 1:6.0.1r16-1.1 [1,805 kB]\n",
            "Get:2 http://archive.ubuntu.com/ubuntu bionic/main amd64 fonts-lato all 2.0-2 [2,698 kB]\n",
            "Get:3 http://archive.ubuntu.com/ubuntu bionic/main amd64 poppler-data all 0.4.8-2 [1,479 kB]\n",
            "Get:4 http://archive.ubuntu.com/ubuntu bionic/main amd64 tex-common all 6.09 [33.0 kB]\n",
            "Get:5 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libkpathsea6 amd64 2017.20170613.44572-8ubuntu0.1 [54.9 kB]\n",
            "Get:6 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libptexenc1 amd64 2017.20170613.44572-8ubuntu0.1 [34.5 kB]\n",
            "Get:7 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libsynctex1 amd64 2017.20170613.44572-8ubuntu0.1 [41.4 kB]\n",
            "Get:8 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libtexlua52 amd64 2017.20170613.44572-8ubuntu0.1 [91.2 kB]\n",
            "Get:9 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libtexluajit2 amd64 2017.20170613.44572-8ubuntu0.1 [230 kB]\n",
            "Get:10 http://archive.ubuntu.com/ubuntu bionic/main amd64 t1utils amd64 1.41-2 [56.0 kB]\n",
            "Get:11 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libcupsimage2 amd64 2.2.7-1ubuntu2.8 [18.6 kB]\n",
            "Get:12 http://archive.ubuntu.com/ubuntu bionic/main amd64 libijs-0.35 amd64 0.35-13 [15.5 kB]\n",
            "Get:13 http://archive.ubuntu.com/ubuntu bionic/main amd64 libjbig2dec0 amd64 0.13-6 [55.9 kB]\n",
            "Get:14 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libgs9-common all 9.26~dfsg+0-0ubuntu0.18.04.14 [5,092 kB]\n",
            "Get:15 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libgs9 amd64 9.26~dfsg+0-0ubuntu0.18.04.14 [2,265 kB]\n",
            "Get:16 http://archive.ubuntu.com/ubuntu bionic/main amd64 libpotrace0 amd64 1.14-2 [17.4 kB]\n",
            "Get:17 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libzzip-0-13 amd64 0.13.62-3.1ubuntu0.18.04.1 [26.0 kB]\n",
            "Get:18 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 texlive-binaries amd64 2017.20170613.44572-8ubuntu0.1 [8,179 kB]\n",
            "Get:19 http://archive.ubuntu.com/ubuntu bionic/main amd64 texlive-base all 2017.20180305-1 [18.7 MB]\n",
            "Get:20 http://archive.ubuntu.com/ubuntu bionic/main amd64 fonts-lmodern all 2.004.5-3 [4,551 kB]\n",
            "Get:21 http://archive.ubuntu.com/ubuntu bionic/main amd64 texlive-latex-base all 2017.20180305-1 [951 kB]\n",
            "Get:22 http://archive.ubuntu.com/ubuntu bionic/main amd64 texlive-latex-recommended all 2017.20180305-1 [14.9 MB]\n",
            "Get:23 http://archive.ubuntu.com/ubuntu bionic/universe amd64 cm-super-minimal all 0.3.4-11 [5,810 kB]\n",
            "Get:24 http://archive.ubuntu.com/ubuntu bionic/universe amd64 pfb2t1c2pfb amd64 0.3-11 [9,342 B]\n",
            "Get:25 http://archive.ubuntu.com/ubuntu bionic/universe amd64 cm-super all 0.3.4-11 [18.7 MB]\n",
            "Get:26 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 ghostscript amd64 9.26~dfsg+0-0ubuntu0.18.04.14 [51.3 kB]\n",
            "Get:27 http://archive.ubuntu.com/ubuntu bionic/universe amd64 dvipng amd64 1.15-1 [78.2 kB]\n",
            "Get:28 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-adf-accanthis all 0.20110505-1 [202 kB]\n",
            "Get:29 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-adf-berenis all 0.20110505-1 [281 kB]\n",
            "Get:30 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-adf-gillius all 0.20110505-1 [190 kB]\n",
            "Get:31 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-adf-universalis all 0.20110505-1 [111 kB]\n",
            "Get:32 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-cabin all 1.5-2 [140 kB]\n",
            "Get:33 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-comfortaa all 3.001-2 [129 kB]\n",
            "Get:34 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-croscore all 20171026-2 [2,135 kB]\n",
            "Get:35 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-crosextra-caladea all 20130214-2 [82.4 kB]\n",
            "Get:36 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-crosextra-carlito all 20130920-1 [742 kB]\n",
            "Get:37 http://archive.ubuntu.com/ubuntu bionic/main amd64 fonts-dejavu-core all 2.37-1 [1,041 kB]\n",
            "Get:38 http://archive.ubuntu.com/ubuntu bionic/main amd64 fonts-dejavu-extra all 2.37-1 [1,953 kB]\n",
            "Get:39 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-ebgaramond all 0.016-1 [474 kB]\n",
            "Get:40 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-ebgaramond-extra all 0.016-1 [2,157 kB]\n",
            "Get:41 http://archive.ubuntu.com/ubuntu bionic/main amd64 fonts-font-awesome all 4.7.0~dfsg-3 [513 kB]\n",
            "Get:42 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-freefont-otf all 20120503-7 [3,055 kB]\n",
            "Get:43 http://archive.ubuntu.com/ubuntu bionic/main amd64 fonts-freefont-ttf all 20120503-7 [4,202 kB]\n",
            "Get:44 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-gfs-artemisia all 1.1-5 [260 kB]\n",
            "Get:45 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-gfs-complutum all 1.1-6 [41.6 kB]\n",
            "Get:46 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-gfs-didot all 1.1-6 [278 kB]\n",
            "Get:47 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-gfs-neohellenic all 1.1-6 [215 kB]\n",
            "Get:48 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-gfs-olga all 1.1-5 [33.4 kB]\n",
            "Get:49 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-gfs-solomos all 1.1-5 [40.7 kB]\n",
            "Get:50 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-go all 0~20161116-1 [348 kB]\n",
            "Get:51 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-junicode all 1.001-2 [684 kB]\n",
            "Get:52 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-linuxlibertine all 5.3.0-4 [1,627 kB]\n",
            "Get:53 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-lobster all 2.0-2 [38.7 kB]\n",
            "Get:54 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-lobstertwo all 2.0-2 [92.7 kB]\n",
            "Get:55 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-noto-hinted all 20171026-2 [6,653 kB]\n",
            "Get:56 http://archive.ubuntu.com/ubuntu bionic/main amd64 fonts-noto-mono all 20171026-2 [75.5 kB]\n",
            "Get:57 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-oflb-asana-math all 000.907-6 [246 kB]\n",
            "Get:58 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-open-sans all 1.11-1 [575 kB]\n",
            "Get:59 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-roboto-hinted all 2:0~20160106-2 [2,918 kB]\n",
            "Get:60 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-sil-gentium all 20081126:1.03-2 [245 kB]\n",
            "Get:61 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-sil-gentium-basic all 1.102-1 [384 kB]\n",
            "Get:62 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-sil-gentiumplus all 5.000-2 [2,807 kB]\n",
            "Get:63 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-sil-gentiumplus-compact all 5.000-2 [1,514 kB]\n",
            "Get:64 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-texgyre all 20160520-1 [8,761 kB]\n",
            "Get:65 http://archive.ubuntu.com/ubuntu bionic/main amd64 gsfonts all 1:8.11+urwcyr1.0.7~pre44-4.4 [3,120 kB]\n",
            "Get:66 http://archive.ubuntu.com/ubuntu bionic/main amd64 javascript-common all 11 [6,066 B]\n",
            "Get:67 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libcupsfilters1 amd64 1.20.2-0ubuntu3.1 [108 kB]\n",
            "Get:68 http://archive.ubuntu.com/ubuntu bionic/main amd64 libjs-jquery all 3.2.1-1 [152 kB]\n",
            "Get:69 http://archive.ubuntu.com/ubuntu bionic/main amd64 rubygems-integration all 1.11 [4,994 B]\n",
            "Get:70 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 ruby2.5 amd64 2.5.1-1ubuntu1.9 [48.6 kB]\n",
            "Get:71 http://archive.ubuntu.com/ubuntu bionic/main amd64 ruby amd64 1:2.5.1 [5,712 B]\n",
            "Get:72 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 rake all 12.3.1-1ubuntu0.1 [44.9 kB]\n",
            "Get:73 http://archive.ubuntu.com/ubuntu bionic/main amd64 ruby-did-you-mean all 1.2.0-2 [9,700 B]\n",
            "Get:74 http://archive.ubuntu.com/ubuntu bionic/main amd64 ruby-minitest all 5.10.3-1 [38.6 kB]\n",
            "Get:75 http://archive.ubuntu.com/ubuntu bionic/main amd64 ruby-net-telnet all 0.1.1-2 [12.6 kB]\n",
            "Get:76 http://archive.ubuntu.com/ubuntu bionic/main amd64 ruby-power-assert all 0.3.0-1 [7,952 B]\n",
            "Get:77 http://archive.ubuntu.com/ubuntu bionic/main amd64 ruby-test-unit all 3.2.5-1 [61.1 kB]\n",
            "Get:78 http://archive.ubuntu.com/ubuntu bionic-updates/main amd64 libruby2.5 amd64 2.5.1-1ubuntu1.9 [3,072 kB]\n",
            "Get:79 http://archive.ubuntu.com/ubuntu bionic/main amd64 lmodern all 2.004.5-3 [9,631 kB]\n",
            "Get:80 http://archive.ubuntu.com/ubuntu bionic/main amd64 preview-latex-style all 11.91-1ubuntu1 [185 kB]\n",
            "Get:81 http://archive.ubuntu.com/ubuntu bionic/universe amd64 tex-gyre all 20160520-1 [4,998 kB]\n",
            "Get:82 http://archive.ubuntu.com/ubuntu bionic/universe amd64 texlive-fonts-extra all 2017.20180305-2 [354 MB]\n",
            "Get:83 http://archive.ubuntu.com/ubuntu bionic/universe amd64 fonts-stix all 1.1.1-4 [591 kB]\n",
            "Get:84 http://archive.ubuntu.com/ubuntu bionic/universe amd64 texlive-fonts-extra-links all 2017.20180305-2 [20.6 kB]\n",
            "Get:85 http://archive.ubuntu.com/ubuntu bionic/universe amd64 texlive-fonts-recommended all 2017.20180305-1 [5,262 kB]\n",
            "Get:86 http://archive.ubuntu.com/ubuntu bionic/universe amd64 texlive-pictures all 2017.20180305-1 [4,026 kB]\n",
            "Get:87 http://archive.ubuntu.com/ubuntu bionic/universe amd64 texlive-latex-extra all 2017.20180305-2 [10.6 MB]\n",
            "Get:88 http://archive.ubuntu.com/ubuntu bionic/universe amd64 texlive-plain-generic all 2017.20180305-2 [23.6 MB]\n",
            "Get:89 http://archive.ubuntu.com/ubuntu bionic/universe amd64 tipa all 2:1.3-20 [2,978 kB]\n",
            "Fetched 554 MB in 50s (11.1 MB/s)\n",
            "Extracting templates from packages: 100%\n",
            "Preconfiguring packages ...\n",
            "Selecting previously unselected package fonts-droid-fallback.\n",
            "(Reading database ... 160772 files and directories currently installed.)\n",
            "Preparing to unpack .../00-fonts-droid-fallback_1%3a6.0.1r16-1.1_all.deb ...\n",
            "Unpacking fonts-droid-fallback (1:6.0.1r16-1.1) ...\n",
            "Selecting previously unselected package fonts-lato.\n",
            "Preparing to unpack .../01-fonts-lato_2.0-2_all.deb ...\n",
            "Unpacking fonts-lato (2.0-2) ...\n",
            "Selecting previously unselected package poppler-data.\n",
            "Preparing to unpack .../02-poppler-data_0.4.8-2_all.deb ...\n",
            "Unpacking poppler-data (0.4.8-2) ...\n",
            "Selecting previously unselected package tex-common.\n",
            "Preparing to unpack .../03-tex-common_6.09_all.deb ...\n",
            "Unpacking tex-common (6.09) ...\n",
            "Selecting previously unselected package libkpathsea6:amd64.\n",
            "Preparing to unpack .../04-libkpathsea6_2017.20170613.44572-8ubuntu0.1_amd64.deb ...\n",
            "Unpacking libkpathsea6:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Selecting previously unselected package libptexenc1:amd64.\n",
            "Preparing to unpack .../05-libptexenc1_2017.20170613.44572-8ubuntu0.1_amd64.deb ...\n",
            "Unpacking libptexenc1:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Selecting previously unselected package libsynctex1:amd64.\n",
            "Preparing to unpack .../06-libsynctex1_2017.20170613.44572-8ubuntu0.1_amd64.deb ...\n",
            "Unpacking libsynctex1:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Selecting previously unselected package libtexlua52:amd64.\n",
            "Preparing to unpack .../07-libtexlua52_2017.20170613.44572-8ubuntu0.1_amd64.deb ...\n",
            "Unpacking libtexlua52:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Selecting previously unselected package libtexluajit2:amd64.\n",
            "Preparing to unpack .../08-libtexluajit2_2017.20170613.44572-8ubuntu0.1_amd64.deb ...\n",
            "Unpacking libtexluajit2:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Selecting previously unselected package t1utils.\n",
            "Preparing to unpack .../09-t1utils_1.41-2_amd64.deb ...\n",
            "Unpacking t1utils (1.41-2) ...\n",
            "Selecting previously unselected package libcupsimage2:amd64.\n",
            "Preparing to unpack .../10-libcupsimage2_2.2.7-1ubuntu2.8_amd64.deb ...\n",
            "Unpacking libcupsimage2:amd64 (2.2.7-1ubuntu2.8) ...\n",
            "Selecting previously unselected package libijs-0.35:amd64.\n",
            "Preparing to unpack .../11-libijs-0.35_0.35-13_amd64.deb ...\n",
            "Unpacking libijs-0.35:amd64 (0.35-13) ...\n",
            "Selecting previously unselected package libjbig2dec0:amd64.\n",
            "Preparing to unpack .../12-libjbig2dec0_0.13-6_amd64.deb ...\n",
            "Unpacking libjbig2dec0:amd64 (0.13-6) ...\n",
            "Selecting previously unselected package libgs9-common.\n",
            "Preparing to unpack .../13-libgs9-common_9.26~dfsg+0-0ubuntu0.18.04.14_all.deb ...\n",
            "Unpacking libgs9-common (9.26~dfsg+0-0ubuntu0.18.04.14) ...\n",
            "Selecting previously unselected package libgs9:amd64.\n",
            "Preparing to unpack .../14-libgs9_9.26~dfsg+0-0ubuntu0.18.04.14_amd64.deb ...\n",
            "Unpacking libgs9:amd64 (9.26~dfsg+0-0ubuntu0.18.04.14) ...\n",
            "Selecting previously unselected package libpotrace0.\n",
            "Preparing to unpack .../15-libpotrace0_1.14-2_amd64.deb ...\n",
            "Unpacking libpotrace0 (1.14-2) ...\n",
            "Selecting previously unselected package libzzip-0-13:amd64.\n",
            "Preparing to unpack .../16-libzzip-0-13_0.13.62-3.1ubuntu0.18.04.1_amd64.deb ...\n",
            "Unpacking libzzip-0-13:amd64 (0.13.62-3.1ubuntu0.18.04.1) ...\n",
            "Selecting previously unselected package texlive-binaries.\n",
            "Preparing to unpack .../17-texlive-binaries_2017.20170613.44572-8ubuntu0.1_amd64.deb ...\n",
            "Unpacking texlive-binaries (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Selecting previously unselected package texlive-base.\n",
            "Preparing to unpack .../18-texlive-base_2017.20180305-1_all.deb ...\n",
            "Unpacking texlive-base (2017.20180305-1) ...\n",
            "Selecting previously unselected package fonts-lmodern.\n",
            "Preparing to unpack .../19-fonts-lmodern_2.004.5-3_all.deb ...\n",
            "Unpacking fonts-lmodern (2.004.5-3) ...\n",
            "Selecting previously unselected package texlive-latex-base.\n",
            "Preparing to unpack .../20-texlive-latex-base_2017.20180305-1_all.deb ...\n",
            "Unpacking texlive-latex-base (2017.20180305-1) ...\n",
            "Selecting previously unselected package texlive-latex-recommended.\n",
            "Preparing to unpack .../21-texlive-latex-recommended_2017.20180305-1_all.deb ...\n",
            "Unpacking texlive-latex-recommended (2017.20180305-1) ...\n",
            "Selecting previously unselected package cm-super-minimal.\n",
            "Preparing to unpack .../22-cm-super-minimal_0.3.4-11_all.deb ...\n",
            "Unpacking cm-super-minimal (0.3.4-11) ...\n",
            "Selecting previously unselected package pfb2t1c2pfb.\n",
            "Preparing to unpack .../23-pfb2t1c2pfb_0.3-11_amd64.deb ...\n",
            "Unpacking pfb2t1c2pfb (0.3-11) ...\n",
            "Selecting previously unselected package cm-super.\n",
            "Preparing to unpack .../24-cm-super_0.3.4-11_all.deb ...\n",
            "Unpacking cm-super (0.3.4-11) ...\n",
            "Selecting previously unselected package ghostscript.\n",
            "Preparing to unpack .../25-ghostscript_9.26~dfsg+0-0ubuntu0.18.04.14_amd64.deb ...\n",
            "Unpacking ghostscript (9.26~dfsg+0-0ubuntu0.18.04.14) ...\n",
            "Selecting previously unselected package dvipng.\n",
            "Preparing to unpack .../26-dvipng_1.15-1_amd64.deb ...\n",
            "Unpacking dvipng (1.15-1) ...\n",
            "Selecting previously unselected package fonts-adf-accanthis.\n",
            "Preparing to unpack .../27-fonts-adf-accanthis_0.20110505-1_all.deb ...\n",
            "Unpacking fonts-adf-accanthis (0.20110505-1) ...\n",
            "Selecting previously unselected package fonts-adf-berenis.\n",
            "Preparing to unpack .../28-fonts-adf-berenis_0.20110505-1_all.deb ...\n",
            "Unpacking fonts-adf-berenis (0.20110505-1) ...\n",
            "Selecting previously unselected package fonts-adf-gillius.\n",
            "Preparing to unpack .../29-fonts-adf-gillius_0.20110505-1_all.deb ...\n",
            "Unpacking fonts-adf-gillius (0.20110505-1) ...\n",
            "Selecting previously unselected package fonts-adf-universalis.\n",
            "Preparing to unpack .../30-fonts-adf-universalis_0.20110505-1_all.deb ...\n",
            "Unpacking fonts-adf-universalis (0.20110505-1) ...\n",
            "Selecting previously unselected package fonts-cabin.\n",
            "Preparing to unpack .../31-fonts-cabin_1.5-2_all.deb ...\n",
            "Unpacking fonts-cabin (1.5-2) ...\n",
            "Selecting previously unselected package fonts-comfortaa.\n",
            "Preparing to unpack .../32-fonts-comfortaa_3.001-2_all.deb ...\n",
            "Unpacking fonts-comfortaa (3.001-2) ...\n",
            "Selecting previously unselected package fonts-croscore.\n",
            "Preparing to unpack .../33-fonts-croscore_20171026-2_all.deb ...\n",
            "Unpacking fonts-croscore (20171026-2) ...\n",
            "Selecting previously unselected package fonts-crosextra-caladea.\n",
            "Preparing to unpack .../34-fonts-crosextra-caladea_20130214-2_all.deb ...\n",
            "Unpacking fonts-crosextra-caladea (20130214-2) ...\n",
            "Selecting previously unselected package fonts-crosextra-carlito.\n",
            "Preparing to unpack .../35-fonts-crosextra-carlito_20130920-1_all.deb ...\n",
            "Unpacking fonts-crosextra-carlito (20130920-1) ...\n",
            "Selecting previously unselected package fonts-dejavu-core.\n",
            "Preparing to unpack .../36-fonts-dejavu-core_2.37-1_all.deb ...\n",
            "Unpacking fonts-dejavu-core (2.37-1) ...\n",
            "Selecting previously unselected package fonts-dejavu-extra.\n",
            "Preparing to unpack .../37-fonts-dejavu-extra_2.37-1_all.deb ...\n",
            "Unpacking fonts-dejavu-extra (2.37-1) ...\n",
            "Selecting previously unselected package fonts-ebgaramond.\n",
            "Preparing to unpack .../38-fonts-ebgaramond_0.016-1_all.deb ...\n",
            "Unpacking fonts-ebgaramond (0.016-1) ...\n",
            "Selecting previously unselected package fonts-ebgaramond-extra.\n",
            "Preparing to unpack .../39-fonts-ebgaramond-extra_0.016-1_all.deb ...\n",
            "Unpacking fonts-ebgaramond-extra (0.016-1) ...\n",
            "Selecting previously unselected package fonts-font-awesome.\n",
            "Preparing to unpack .../40-fonts-font-awesome_4.7.0~dfsg-3_all.deb ...\n",
            "Unpacking fonts-font-awesome (4.7.0~dfsg-3) ...\n",
            "Selecting previously unselected package fonts-freefont-otf.\n",
            "Preparing to unpack .../41-fonts-freefont-otf_20120503-7_all.deb ...\n",
            "Unpacking fonts-freefont-otf (20120503-7) ...\n",
            "Selecting previously unselected package fonts-freefont-ttf.\n",
            "Preparing to unpack .../42-fonts-freefont-ttf_20120503-7_all.deb ...\n",
            "Unpacking fonts-freefont-ttf (20120503-7) ...\n",
            "Selecting previously unselected package fonts-gfs-artemisia.\n",
            "Preparing to unpack .../43-fonts-gfs-artemisia_1.1-5_all.deb ...\n",
            "Unpacking fonts-gfs-artemisia (1.1-5) ...\n",
            "Selecting previously unselected package fonts-gfs-complutum.\n",
            "Preparing to unpack .../44-fonts-gfs-complutum_1.1-6_all.deb ...\n",
            "Unpacking fonts-gfs-complutum (1.1-6) ...\n",
            "Selecting previously unselected package fonts-gfs-didot.\n",
            "Preparing to unpack .../45-fonts-gfs-didot_1.1-6_all.deb ...\n",
            "Unpacking fonts-gfs-didot (1.1-6) ...\n",
            "Selecting previously unselected package fonts-gfs-neohellenic.\n",
            "Preparing to unpack .../46-fonts-gfs-neohellenic_1.1-6_all.deb ...\n",
            "Unpacking fonts-gfs-neohellenic (1.1-6) ...\n",
            "Selecting previously unselected package fonts-gfs-olga.\n",
            "Preparing to unpack .../47-fonts-gfs-olga_1.1-5_all.deb ...\n",
            "Unpacking fonts-gfs-olga (1.1-5) ...\n",
            "Selecting previously unselected package fonts-gfs-solomos.\n",
            "Preparing to unpack .../48-fonts-gfs-solomos_1.1-5_all.deb ...\n",
            "Unpacking fonts-gfs-solomos (1.1-5) ...\n",
            "Selecting previously unselected package fonts-go.\n",
            "Preparing to unpack .../49-fonts-go_0~20161116-1_all.deb ...\n",
            "Unpacking fonts-go (0~20161116-1) ...\n",
            "Selecting previously unselected package fonts-junicode.\n",
            "Preparing to unpack .../50-fonts-junicode_1.001-2_all.deb ...\n",
            "Unpacking fonts-junicode (1.001-2) ...\n",
            "Selecting previously unselected package fonts-linuxlibertine.\n",
            "Preparing to unpack .../51-fonts-linuxlibertine_5.3.0-4_all.deb ...\n",
            "Unpacking fonts-linuxlibertine (5.3.0-4) ...\n",
            "Selecting previously unselected package fonts-lobster.\n",
            "Preparing to unpack .../52-fonts-lobster_2.0-2_all.deb ...\n",
            "Unpacking fonts-lobster (2.0-2) ...\n",
            "Selecting previously unselected package fonts-lobstertwo.\n",
            "Preparing to unpack .../53-fonts-lobstertwo_2.0-2_all.deb ...\n",
            "Unpacking fonts-lobstertwo (2.0-2) ...\n",
            "Selecting previously unselected package fonts-noto-hinted.\n",
            "Preparing to unpack .../54-fonts-noto-hinted_20171026-2_all.deb ...\n",
            "Unpacking fonts-noto-hinted (20171026-2) ...\n",
            "Selecting previously unselected package fonts-noto-mono.\n",
            "Preparing to unpack .../55-fonts-noto-mono_20171026-2_all.deb ...\n",
            "Unpacking fonts-noto-mono (20171026-2) ...\n",
            "Selecting previously unselected package fonts-oflb-asana-math.\n",
            "Preparing to unpack .../56-fonts-oflb-asana-math_000.907-6_all.deb ...\n",
            "Unpacking fonts-oflb-asana-math (000.907-6) ...\n",
            "Selecting previously unselected package fonts-open-sans.\n",
            "Preparing to unpack .../57-fonts-open-sans_1.11-1_all.deb ...\n",
            "Unpacking fonts-open-sans (1.11-1) ...\n",
            "Selecting previously unselected package fonts-roboto-hinted.\n",
            "Preparing to unpack .../58-fonts-roboto-hinted_2%3a0~20160106-2_all.deb ...\n",
            "Unpacking fonts-roboto-hinted (2:0~20160106-2) ...\n",
            "Selecting previously unselected package fonts-sil-gentium.\n",
            "Preparing to unpack .../59-fonts-sil-gentium_20081126%3a1.03-2_all.deb ...\n",
            "Unpacking fonts-sil-gentium (20081126:1.03-2) ...\n",
            "Selecting previously unselected package fonts-sil-gentium-basic.\n",
            "Preparing to unpack .../60-fonts-sil-gentium-basic_1.102-1_all.deb ...\n",
            "Unpacking fonts-sil-gentium-basic (1.102-1) ...\n",
            "Selecting previously unselected package fonts-sil-gentiumplus.\n",
            "Preparing to unpack .../61-fonts-sil-gentiumplus_5.000-2_all.deb ...\n",
            "Unpacking fonts-sil-gentiumplus (5.000-2) ...\n",
            "Selecting previously unselected package fonts-sil-gentiumplus-compact.\n",
            "Preparing to unpack .../62-fonts-sil-gentiumplus-compact_5.000-2_all.deb ...\n",
            "Unpacking fonts-sil-gentiumplus-compact (5.000-2) ...\n",
            "Selecting previously unselected package fonts-texgyre.\n",
            "Preparing to unpack .../63-fonts-texgyre_20160520-1_all.deb ...\n",
            "Unpacking fonts-texgyre (20160520-1) ...\n",
            "Selecting previously unselected package gsfonts.\n",
            "Preparing to unpack .../64-gsfonts_1%3a8.11+urwcyr1.0.7~pre44-4.4_all.deb ...\n",
            "Unpacking gsfonts (1:8.11+urwcyr1.0.7~pre44-4.4) ...\n",
            "Selecting previously unselected package javascript-common.\n",
            "Preparing to unpack .../65-javascript-common_11_all.deb ...\n",
            "Unpacking javascript-common (11) ...\n",
            "Selecting previously unselected package libcupsfilters1:amd64.\n",
            "Preparing to unpack .../66-libcupsfilters1_1.20.2-0ubuntu3.1_amd64.deb ...\n",
            "Unpacking libcupsfilters1:amd64 (1.20.2-0ubuntu3.1) ...\n",
            "Selecting previously unselected package libjs-jquery.\n",
            "Preparing to unpack .../67-libjs-jquery_3.2.1-1_all.deb ...\n",
            "Unpacking libjs-jquery (3.2.1-1) ...\n",
            "Selecting previously unselected package rubygems-integration.\n",
            "Preparing to unpack .../68-rubygems-integration_1.11_all.deb ...\n",
            "Unpacking rubygems-integration (1.11) ...\n",
            "Selecting previously unselected package ruby2.5.\n",
            "Preparing to unpack .../69-ruby2.5_2.5.1-1ubuntu1.9_amd64.deb ...\n",
            "Unpacking ruby2.5 (2.5.1-1ubuntu1.9) ...\n",
            "Selecting previously unselected package ruby.\n",
            "Preparing to unpack .../70-ruby_1%3a2.5.1_amd64.deb ...\n",
            "Unpacking ruby (1:2.5.1) ...\n",
            "Selecting previously unselected package rake.\n",
            "Preparing to unpack .../71-rake_12.3.1-1ubuntu0.1_all.deb ...\n",
            "Unpacking rake (12.3.1-1ubuntu0.1) ...\n",
            "Selecting previously unselected package ruby-did-you-mean.\n",
            "Preparing to unpack .../72-ruby-did-you-mean_1.2.0-2_all.deb ...\n",
            "Unpacking ruby-did-you-mean (1.2.0-2) ...\n",
            "Selecting previously unselected package ruby-minitest.\n",
            "Preparing to unpack .../73-ruby-minitest_5.10.3-1_all.deb ...\n",
            "Unpacking ruby-minitest (5.10.3-1) ...\n",
            "Selecting previously unselected package ruby-net-telnet.\n",
            "Preparing to unpack .../74-ruby-net-telnet_0.1.1-2_all.deb ...\n",
            "Unpacking ruby-net-telnet (0.1.1-2) ...\n",
            "Selecting previously unselected package ruby-power-assert.\n",
            "Preparing to unpack .../75-ruby-power-assert_0.3.0-1_all.deb ...\n",
            "Unpacking ruby-power-assert (0.3.0-1) ...\n",
            "Selecting previously unselected package ruby-test-unit.\n",
            "Preparing to unpack .../76-ruby-test-unit_3.2.5-1_all.deb ...\n",
            "Unpacking ruby-test-unit (3.2.5-1) ...\n",
            "Selecting previously unselected package libruby2.5:amd64.\n",
            "Preparing to unpack .../77-libruby2.5_2.5.1-1ubuntu1.9_amd64.deb ...\n",
            "Unpacking libruby2.5:amd64 (2.5.1-1ubuntu1.9) ...\n",
            "Selecting previously unselected package lmodern.\n",
            "Preparing to unpack .../78-lmodern_2.004.5-3_all.deb ...\n",
            "Unpacking lmodern (2.004.5-3) ...\n",
            "Selecting previously unselected package preview-latex-style.\n",
            "Preparing to unpack .../79-preview-latex-style_11.91-1ubuntu1_all.deb ...\n",
            "Unpacking preview-latex-style (11.91-1ubuntu1) ...\n",
            "Selecting previously unselected package tex-gyre.\n",
            "Preparing to unpack .../80-tex-gyre_20160520-1_all.deb ...\n",
            "Unpacking tex-gyre (20160520-1) ...\n",
            "Selecting previously unselected package texlive-fonts-extra.\n",
            "Preparing to unpack .../81-texlive-fonts-extra_2017.20180305-2_all.deb ...\n",
            "Unpacking texlive-fonts-extra (2017.20180305-2) ...\n",
            "Selecting previously unselected package fonts-stix.\n",
            "Preparing to unpack .../82-fonts-stix_1.1.1-4_all.deb ...\n",
            "Unpacking fonts-stix (1.1.1-4) ...\n",
            "Selecting previously unselected package texlive-fonts-extra-links.\n",
            "Preparing to unpack .../83-texlive-fonts-extra-links_2017.20180305-2_all.deb ...\n",
            "Unpacking texlive-fonts-extra-links (2017.20180305-2) ...\n",
            "Selecting previously unselected package texlive-fonts-recommended.\n",
            "Preparing to unpack .../84-texlive-fonts-recommended_2017.20180305-1_all.deb ...\n",
            "Unpacking texlive-fonts-recommended (2017.20180305-1) ...\n",
            "Selecting previously unselected package texlive-pictures.\n",
            "Preparing to unpack .../85-texlive-pictures_2017.20180305-1_all.deb ...\n",
            "Unpacking texlive-pictures (2017.20180305-1) ...\n",
            "Selecting previously unselected package texlive-latex-extra.\n",
            "Preparing to unpack .../86-texlive-latex-extra_2017.20180305-2_all.deb ...\n",
            "Unpacking texlive-latex-extra (2017.20180305-2) ...\n",
            "Selecting previously unselected package texlive-plain-generic.\n",
            "Preparing to unpack .../87-texlive-plain-generic_2017.20180305-2_all.deb ...\n",
            "Unpacking texlive-plain-generic (2017.20180305-2) ...\n",
            "Selecting previously unselected package tipa.\n",
            "Preparing to unpack .../88-tipa_2%3a1.3-20_all.deb ...\n",
            "Unpacking tipa (2:1.3-20) ...\n",
            "Setting up libgs9-common (9.26~dfsg+0-0ubuntu0.18.04.14) ...\n",
            "Setting up libkpathsea6:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Setting up libjs-jquery (3.2.1-1) ...\n",
            "Setting up libtexlua52:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Setting up fonts-droid-fallback (1:6.0.1r16-1.1) ...\n",
            "Setting up libsynctex1:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Setting up libptexenc1:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Setting up fonts-gfs-neohellenic (1.1-6) ...\n",
            "Setting up tex-common (6.09) ...\n",
            "update-language: texlive-base not installed and configured, doing nothing!\n",
            "Setting up fonts-stix (1.1.1-4) ...\n",
            "Setting up fonts-comfortaa (3.001-2) ...\n",
            "Setting up gsfonts (1:8.11+urwcyr1.0.7~pre44-4.4) ...\n",
            "Setting up fonts-dejavu-core (2.37-1) ...\n",
            "Setting up fonts-linuxlibertine (5.3.0-4) ...\n",
            "Setting up poppler-data (0.4.8-2) ...\n",
            "Setting up fonts-oflb-asana-math (000.907-6) ...\n",
            "Setting up tex-gyre (20160520-1) ...\n",
            "Setting up fonts-lobster (2.0-2) ...\n",
            "Setting up fonts-gfs-solomos (1.1-5) ...\n",
            "Setting up fonts-adf-accanthis (0.20110505-1) ...\n",
            "Setting up fonts-freefont-otf (20120503-7) ...\n",
            "Setting up preview-latex-style (11.91-1ubuntu1) ...\n",
            "Setting up fonts-open-sans (1.11-1) ...\n",
            "Setting up fonts-texgyre (20160520-1) ...\n",
            "Setting up fonts-crosextra-carlito (20130920-1) ...\n",
            "Setting up pfb2t1c2pfb (0.3-11) ...\n",
            "Setting up fonts-ebgaramond-extra (0.016-1) ...\n",
            "Setting up fonts-font-awesome (4.7.0~dfsg-3) ...\n",
            "Setting up fonts-junicode (1.001-2) ...\n",
            "Setting up fonts-noto-mono (20171026-2) ...\n",
            "Setting up fonts-lato (2.0-2) ...\n",
            "Setting up libcupsfilters1:amd64 (1.20.2-0ubuntu3.1) ...\n",
            "Setting up fonts-gfs-complutum (1.1-6) ...\n",
            "Setting up fonts-cabin (1.5-2) ...\n",
            "Setting up libcupsimage2:amd64 (2.2.7-1ubuntu2.8) ...\n",
            "Setting up fonts-sil-gentiumplus-compact (5.000-2) ...\n",
            "Setting up libjbig2dec0:amd64 (0.13-6) ...\n",
            "Setting up ruby-did-you-mean (1.2.0-2) ...\n",
            "Setting up fonts-adf-gillius (0.20110505-1) ...\n",
            "Setting up fonts-crosextra-caladea (20130214-2) ...\n",
            "Setting up fonts-noto-hinted (20171026-2) ...\n",
            "Setting up t1utils (1.41-2) ...\n",
            "Setting up fonts-ebgaramond (0.016-1) ...\n",
            "Setting up ruby-net-telnet (0.1.1-2) ...\n",
            "Setting up fonts-croscore (20171026-2) ...\n",
            "Setting up libijs-0.35:amd64 (0.35-13) ...\n",
            "Setting up rubygems-integration (1.11) ...\n",
            "Setting up libpotrace0 (1.14-2) ...\n",
            "Setting up fonts-adf-berenis (0.20110505-1) ...\n",
            "Setting up fonts-adf-universalis (0.20110505-1) ...\n",
            "Setting up fonts-sil-gentiumplus (5.000-2) ...\n",
            "Setting up fonts-gfs-didot (1.1-6) ...\n",
            "Setting up javascript-common (11) ...\n",
            "Setting up fonts-gfs-artemisia (1.1-5) ...\n",
            "Setting up fonts-dejavu-extra (2.37-1) ...\n",
            "Setting up fonts-freefont-ttf (20120503-7) ...\n",
            "Setting up ruby-minitest (5.10.3-1) ...\n",
            "Setting up fonts-go (0~20161116-1) ...\n",
            "Setting up libzzip-0-13:amd64 (0.13.62-3.1ubuntu0.18.04.1) ...\n",
            "Setting up fonts-sil-gentium (20081126:1.03-2) ...\n",
            "Setting up libgs9:amd64 (9.26~dfsg+0-0ubuntu0.18.04.14) ...\n",
            "Setting up fonts-sil-gentium-basic (1.102-1) ...\n",
            "Setting up libtexluajit2:amd64 (2017.20170613.44572-8ubuntu0.1) ...\n",
            "Setting up fonts-gfs-olga (1.1-5) ...\n",
            "Setting up fonts-lmodern (2.004.5-3) ...\n",
            "Setting up ruby-power-assert (0.3.0-1) ...\n",
            "Setting up fonts-roboto-hinted (2:0~20160106-2) ...\n",
            "Setting up fonts-lobstertwo (2.0-2) ...\n",
            "Setting up ghostscript (9.26~dfsg+0-0ubuntu0.18.04.14) ...\n",
            "Setting up texlive-binaries (2017.20170613.44572-8ubuntu0.1) ...\n",
            "update-alternatives: using /usr/bin/xdvi-xaw to provide /usr/bin/xdvi.bin (xdvi.bin) in auto mode\n",
            "update-alternatives: using /usr/bin/bibtex.original to provide /usr/bin/bibtex (bibtex) in auto mode\n",
            "Setting up texlive-base (2017.20180305-1) ...\n",
            "mktexlsr: Updating /var/lib/texmf/ls-R-TEXLIVEDIST... \n",
            "mktexlsr: Updating /var/lib/texmf/ls-R-TEXMFMAIN... \n",
            "mktexlsr: Updating /var/lib/texmf/ls-R... \n",
            "mktexlsr: Done.\n",
            "tl-paper: setting paper size for dvips to a4: /var/lib/texmf/dvips/config/config-paper.ps\n",
            "tl-paper: setting paper size for dvipdfmx to a4: /var/lib/texmf/dvipdfmx/dvipdfmx-paper.cfg\n",
            "tl-paper: setting paper size for xdvi to a4: /var/lib/texmf/xdvi/XDvi-paper\n",
            "tl-paper: setting paper size for pdftex to a4: /var/lib/texmf/tex/generic/config/pdftexconfig.tex\n",
            "Setting up texlive-fonts-extra-links (2017.20180305-2) ...\n",
            "Setting up texlive-fonts-recommended (2017.20180305-1) ...\n",
            "Setting up texlive-plain-generic (2017.20180305-2) ...\n",
            "Setting up texlive-latex-base (2017.20180305-1) ...\n",
            "Setting up lmodern (2.004.5-3) ...\n",
            "Setting up texlive-latex-recommended (2017.20180305-1) ...\n",
            "Setting up texlive-fonts-extra (2017.20180305-2) ...\n",
            "Setting up texlive-pictures (2017.20180305-1) ...\n",
            "Setting up dvipng (1.15-1) ...\n",
            "Setting up tipa (2:1.3-20) ...\n",
            "Regenerating '/var/lib/texmf/fmtutil.cnf-DEBIAN'... done.\n",
            "Regenerating '/var/lib/texmf/fmtutil.cnf-TEXLIVEDIST'... done.\n",
            "update-fmtutil has updated the following file(s):\n",
            "\t/var/lib/texmf/fmtutil.cnf-DEBIAN\n",
            "\t/var/lib/texmf/fmtutil.cnf-TEXLIVEDIST\n",
            "If you want to activate the changes in the above file(s),\n",
            "you should run fmtutil-sys or fmtutil.\n",
            "Setting up cm-super-minimal (0.3.4-11) ...\n",
            "Setting up texlive-latex-extra (2017.20180305-2) ...\n",
            "Setting up cm-super (0.3.4-11) ...\n",
            "Creating fonts. This may take some time... done.\n",
            "Setting up rake (12.3.1-1ubuntu0.1) ...\n",
            "Setting up ruby2.5 (2.5.1-1ubuntu1.9) ...\n",
            "Setting up ruby (1:2.5.1) ...\n",
            "Setting up ruby-test-unit (3.2.5-1) ...\n",
            "Setting up libruby2.5:amd64 (2.5.1-1ubuntu1.9) ...\n",
            "Processing triggers for mime-support (3.60ubuntu1) ...\n",
            "Processing triggers for libc-bin (2.27-3ubuntu1.2) ...\n",
            "/sbin/ldconfig.real: /usr/local/lib/python3.7/dist-packages/ideep4py/lib/libmkldnn.so.0 is not a symbolic link\n",
            "\n",
            "Processing triggers for man-db (2.8.3-2ubuntu0.1) ...\n",
            "Processing triggers for fontconfig (2.12.6-0ubuntu2) ...\n",
            "Processing triggers for tex-common (6.09) ...\n",
            "Running updmap-sys. This may take some time... done.\n",
            "Running mktexlsr /var/lib/texmf ... done.\n",
            "Building format(s) --all.\n",
            "\tThis may take some time... done.\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 564
        },
        "id": "6XMJReNjuz2A",
        "outputId": "c10942ba-5a9f-48e3-9511-acbd7812e730"
      },
      "source": [
        "## comparison synthetic\n",
        "\n",
        "p_grid = np.linspace(0.001,0.1,7)\n",
        "v_grid = np.linspace(0.01,0.2,7)\n",
        "\n",
        "p = 0.001\n",
        "n = 10000\n",
        "d_range = range(2,30+1,2)\n",
        "\n",
        "for v in v_grid:\n",
        "  outs = []\n",
        "  for d in d_range:\n",
        "    out = []\n",
        "    for T in [T_new,T_old]:\n",
        "      out.append( T(n=n,p=p,d=int(d),v=v) )\n",
        "    outs.append(out[0]/out[1])\n",
        "\n",
        "  plt.plot(d_range,outs,label='v=%0.3f'%v)\n",
        "plt.legend(bbox_to_anchor=(1.05, 1))\n",
        "plt.ylabel('$T_{new}/T_{old}$',fontsize=20)\n",
        "plt.xlabel('$d$',fontsize=20)\n",
        "plt.show()\n",
        "\n",
        "v = 0.01\n",
        "\n",
        "for p in p_grid:\n",
        "  outs = []\n",
        "  for d in d_range:\n",
        "    out = []\n",
        "    for T in [T_new,T_old]:\n",
        "      out.append( T(n=n,p=p,d=int(d),v=v) )\n",
        "    outs.append(out[0]/out[1])\n",
        "\n",
        "  plt.plot(d_range,outs,label='p=%0.3f'%p)\n",
        "plt.legend(bbox_to_anchor=(1.05, 1))\n",
        "plt.ylabel('$T_{new}/T_{old}$',fontsize=20)\n",
        "plt.xlabel('$d$',fontsize=20)\n",
        "plt.show()\n"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgkAAAESCAYAAAB3m0Y9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzdeVzUdf7A8dd3DoZjZkAQD2C8UQTMzMTE2krNa0tRS1tLSdPfdmntZmbYWllrbsduHrX2s0PDWslQcivNq3YryKtfqVzeOgxmqMAM91y/P0ZGEIQBB4bj83w8eMh85/P9ft9fUb7v+Xw+389bstvtdgRBEARBEK4i83QAgiAIgiC0TCJJEARBEAShViJJEARBEAShViJJEARBEAShViJJEARBEAShViJJEARBEAShVgpPB9AS5OcXY7O1vidBg4LUXLxY5OkwmkRbvTZxXa1PW722xl6XTCbRoYNfE0QktEQiSQBsNnurTBKAVhu3K9rqtYnran3a6rW11esS3EcMNwiCIAiCUCuRJAiCIAiCUCuRJAiCIAiCUCuRJAiCIAiCUCsxcVEQBEFoUWw2G3q9nuLiYkQJwqYjSeDn54dOp0Mmq73PQCQJgiAIQoty4cIFLBYbXbrokCTR4d1U7HYbly5d4MKFC3Tq1KnWNuJvvwWx2uwc+PkgxtJyT4ciCILgMZcu5aPVdhAJQhOTJBn+/h3Iz8+/ZhvxE2hBsg/uZNwPE+H92/huyyryCkyeDkkQBKHZWa1W5HLR0d0c5HIFFov1mu+LJKEFsZ37GQCVlxeTc/9G4IZYftj4Mmd//c3DkQmCIDQvSZI8HUK7UN/fs0gSWhBl4QkK0KCa+x0nRnxAkV8P4i6+S/hnt/LjR0+TdfKkp0MUBEEQ2hHRn9OC+Jec4ZxCR0dJQtt/NPQfzZkz+yn5bgW/L/wU81eb+dZnFLKhjzMwaqCnwxUEQRDaONGT0ELY7Xa6mvUY/XpU2+7bfQgdH9zAufv2cLTz77mzbCcjv72HrP+dxn+++RqLWHtdEASh1TIYcoiPn86UKRNYvXpFo9oZDDkkJCxs1HHrI5KEFqIg/wIdpULM/r1qfd+rUzhd7lvNpZk/crhbPDdZfub2/0zFsGY8ad8kU1ZhaeaIBUEQhOs1f/5jLFv2GsnJW8nNNbBnz64GtVu+/BWWL/8r2dlZjTpufUSS0EJcyskAwKtT3zrbyTVdCJnwCiVzDnD0hmfoiYEJGU9StPZOfvjyfQqLS5sjXEEQBOE67du3l5CQUEJDwwCIi5vCrl07GtRu0aLnWbRocaOO6woxJ6GFKD2fDYB/aKRL7SWVlr6Tn+e3YX8kfe8ndDjyv8SdfoGzH75Nash0et8xh86BAU0ZsiAIQrP495Ff+fzQuWY518QbunJPdBeX2iYkLGTUqNGMGDEKgMTEdYDjppySklznvnFxU8jNzSE0NNS5TavV1ugRAFxu19j2dRFJQgshu3ScCrucgK69G7SfpPCm0/DZEPsQ2T9vxevgaiaee4uLn3xAWuBkut7xGN1CQpooakEQhPYrLm4KiYnrnElCSspmVq58B41Gw4wZD9W7v8lkQq3WOF9rNJrratfY9nURSUIL4Ws6Ra48BD+5snEHkGQEDoqDGydy/Nh3mFNXcnf+Ooo3/4vv1OPxiplLr9798VM18viCIAgeck90F5c/3TenmJihLF68EJPJhMGQg1qtdnbxu0Kj0ZCZmeF87bi5qxvdrrHt6yKShBYiuOIsl3x64ne9B5Ik/Pv+Dvr+jjM5hzH+9y1G5X+O4pstXNij5YS8NxfV/bB2ikatuwldjwj8fb3ccQmCILRAdrudcouNErOVkgrHV6nZyiAf8f/eHSZOnMzu3TvIyclh0qQpgOOm7MpwQ0hIGCbTlQmFubmGWpMMV9s1tn1dRJLQApSXlxNq+xWDZoRbj+sbNgDf6e9z/tIZLvzybzh/hC7GTAYbN6EwboTjYLT7clzWkzy/fpg7RuGjG0Roz2iCNL5ujUUQhPpZbXZKzdbLXzZKK6yOm7vZ6vze+af5yg2/pNp7thrv1fag9G3hHfn7BNfmQAnXNmrUaN5+eyVGYyHx8bMBXB5uqOyJMBhyCA0NY8uWZGei0Zh2jW1fF48nCenp6Rw5cgSdToder2fatGnXbFdYWIheryc9PZ2lS5c2aP+WLC/nKGGSFSkovEmO7xXYnZA7n3C+zreWU5qbQf7pg9jPHcK/MJPIoi/wLtoMp6H0v14cl7pz3rcfZUFReIcOpEuvgXQK0IqlUgUBsNjslFW5UZddvjGXWqrexG3VbuhXbty2aq/LzFdu7OUWm8sxyCXw8ZLjq5Tj6yXH5/KfwWovfJVy53tV21x5LSO2fxdspRVN+LfUPkRE9MdoLESr9W/U2P+qVWucaxxUnQQ5b96jzJjxEDExQ+tst3z5K2RmZjjXRYiPn82IEaOu2b6hJLvds9W6Z82axYcffghAUlIS/v7+jB07tka7IUOGsH//fgDmz5/P8OHDmTZtmsv71+XixSJsHlyUKPO7T/ndoT/z88hPCY2IdXm/4GANeXluKgJls1D+21EunTqIJfcX1AWZhJQdQ00JAGa7nJNSGLnefSnuEIVX6EA69RxE1+AgZE2QOLj12loQcV3Nw263U2G9ciMvs9gov3wjLrNUv1FXfl9mvnq747XFDqbSCscN3eJ432xt2O8LH6XMeRP3UV6+oSvleCtlNbZV3sS9K19X7ld5s7/cxksuXVfS3tifmUwmERTUuPFtV6WnZxAS0r1JzyFckZt7hqio2nuVPNqTkJqaWi3zio6O5t133631Jr979+7r2r8ls144BkBHXX/PBSFToOoSSdcukcAMAErtNoyXTnPx5EEqcn/B91I6g0r3EXBuJ5wD236Jffb+rFPcywnfmwj08yLQ14sOvkqCfL0I9FPSwdeLIF+lc7tSLpbmaO8sVpvjpm2xUWZxfHout9goM9sov/za8b3j/TLnzd3muJFbbJRfvoHX9n7Z5e0Nzfu95JLzZu1z+Qbuo5TTUe1FZz8l3lXeq7zp+1y+mVfdVu2m7yVHpZA1SSItCM3Bo0mCXq8nIODKs/xarZaMjIxa22q1Wuf3OTk5jBs3jm3btrm8f0umMp4gjw6o/Dp4OpTqJBnKoF50CeoF3AeA2W7nnPEcl04eoFx/kMhzn7PGspRjFf3ZwFR2XhrAxVLLNbtNtd4KAn2vJA8dfL0I9FU6Egyfy3/6KpF8vCiusKBSyFHIxC9Yd7Pb7VhsjgltFVYbFZdv1M7vndvsNbZV+97q2E+mkFNYVH755l/9Rl9usVZJCmxYG9lr562ovCHL8FY4buLeSjlabwWdNSrH6yrbfS6391bInDf9qq+r3uS9ldf+d9bSekkEoTl5NEkwGo0NGsNJT08nKSmJBQsWoNVqG7z/tTR111l9LpSdJU/Vncjghl9LcCP2uW6dtHTt0w94AMzL4OcNhH//Fi8VvsRLIYPgd89Q3GM0F4oruFBUwYWicseXqYKLxVe+P5lfyoWzBRjL6l5SWimX8FbIUSnl+HhV3giq/NK//FX1F763Qoa3l7xaW5VCjlzmKI0qATJJQiYDCQlJcryu+qeEhExydK9KOPaTSVf+rPrp0Ga3Y7XZsdnt2OyOCWg2mx1rle1WG1jPF1/V1rG9ZlvHV4XVhtlix2y1YbY6bsrmqttsdsyWq96zOt6rsFR/bb7qxn69A40KmYRKIUOldHxavvKzkOGjUhKouepnpLjq5+d1+YZd5efk4+X4Ofl4Xfk5+nop8FbKPDofxiP/z5pBW70uwX08miRotVr0er3L7aOioli6dCnz589Hr9c3eP9r8eScBLvNRleznizNyAZ/Wmkxn3B6TAPdJLyzk/E9uBr5xumogiIJuHk+vr3H083XDzpd++HOCouN/FIzl0oquFTs+FOuUnKxoOTKJ1DzlW7pqt3U+eWWGu9X7tOWyCVQyGUo5RIKmeNPpUxyblNe3qaQy1DKJLyVcpTeiittq+znJZfhpZChUsiufH/5zyvfO9qpLm/zksuq7aeUy6p98nb/v0U7mC3YzFBUWkGRG4/cUC3m/5mbteQ5CULL4dEkQafT8cMPPzhfG41GIiNrTp7Q6/WkpqY6n1wYPny4s0fBlf1bsosXztFfKsYS0MfToVwfuRdlkX+gLOI+VEdT8D24Ev+vH8HSoS8lN8+nvM89IJPXuquXQkZnjYrOGpVz2/X+Yq58NvzqLzuOT/p2ux07XPne7ugNsNu5vL3y+7raO74Hxy9O+eWeCVmVngbHNgn55R6JoEA/jAWlVdo52spl0uX2jnYySUIhk5w3Y7kYchEEwQM8miTExsaydu1a5+sjR44wfvx4wJEY6HQ6wDHMYDQane3Onj1LWFhYnfu3FvmXCzupOvXzcCRuIlNQHnEv5X0noTrxBb77V6Dd+QSW/X+nZPA8ysPjoLGrSjaAJEnObu6WJDhYQ55STN4UBKF1kL/44osvejKA8PBwvvnmG4xGI0ajkbi4OACeeuopOnXqhE6no0+fPuTl5XHw4EHS0tLIy8vj+eefR6VSXXP/higtrbju8dnGOvfzNnrmf0/JLQvxVjds4qKfn4qSkhb6nLMkwxoUQVn0DCxBEXidO4hP+ga8j27BrvDGEhRxzZ4FaOHXdh3EdbU+bfXaGntdkiTh28SrtObl5aHRiAJ1zcVkKqRTp+Ba3/P4YkpRUVFERUXV2F659kGlaz3WeK39Wwt5/glK7V74d2qjzwRLMip6/56KXuPxOr0L3wNvofn2WXwPrKDkpscp6z8NFN6ejlIQBEGohej39DB18WlyFWFIdXyqbhMkiYqed1Fw7xcU3J2ITR2C5r+LCdwwHJ9f3gNzqacjFARBEK4ikgQP61Rxlnzvbp4Oo/lIEubud1IweQsFE5Ow+vdE/f2LBCUOw+enf0JFsacjFARBEC4TSYIHlZQUEWL/jXJtL0+H0vwkCXPYcAonfUbBpGQsHSNRp/2VoMRb8D2wUiQLgiC0C5U1F6ZMmcDq1Ssa3W7fvr3VKk+mpCS7dNz6iCTBg/JyspFJdqSOfT0dikeZQ4ZSOOET8qd8jrnzIPz2vgYfjkcq/s3ToQmCIDSp+fMfY9my10hO3kpuroE9e3Y1qt3bb69gyxZHkmAw5LBv317Wr/+E5OSt7N+/t97S1dfi8YmL7VnxuUwANCERHo6kZbB0GYzx7o/wOrUT/52P0yF5AoV3f4Q1sH0nUYLQ3nllbsIrfWOznKsi6n4q+t/XLOfat28vISGhhIaGARAXN4WUlOQaFRvra7d69QqGDBnK/v17ATCZTMycOcu5f3z8bLZsSSYuruHlokWS4EH2C8cBCAr1YGGnFqii510w6yvYMJWAzZMwjluLOdT16piCIAjNISFhYbUyzImJ64ArN/G6xMVNITc3h9DQUOc2rVZLdnZWjbZ1tTMYcti/fy/PPfcXZ5IQEVH9nmI0Fja6hIFIEjzI23iSc1IwSp9rL1ncboUMomDKVvy/mIn/1gcwjXiD8n4Nz4IFQWj9Kvrf12yf7hsiLm4KiYnrnElCSspmVq58B41Gw4wZD9W7v8lkQq2+cvO+1o28rnbLl/+Vxx9/ss4kYMuWZJYte63eeGoj5iR4UIeyM+R56TwdRotl04ZRMGUL5q5D0O56Et8DK/DYqleCIAhXiYkZSlZWBiaTiaysTNRqtXNIwBUajYbcXIPztSMZqFkX41rt9u3b64zjWhISFvLcc39pUFxViZ4ED7FabYRZc/ilw42eDqVFs6v8KbxnA5o9C/Db+zoyo56i219tlqWdBUEQ6jNx4mR2795BTk4OkyY5ejtNJpNLww0hIWGYTFcmIObmGmq9mV+r3Z49O8nNNRAfP52ioiLnExDr138COBKEmTNn1Rh+aAiRJHjIhfOn6SKVY+/Qygs7NQe5F6ZRK7BqdfgdWIG86BzGsWuwe4kyt4IgeNaoUaN5++2VGI2FxMfPBnB5uCEmZiiLFy/EYMghNDSMLVuSnYmGK+2qTnDMysrk1VdfdiYIy5e/ct0JAogkwWMKcxyTTrw7XynsdKEsjxXpb/Bk1AI6ete+jna7JUmUDH0Gm0aH+j+LCNg8mcK712NTh3g6MkEQ2rGIiP4YjYVotf6Nmhy4atUaEhIWAlSbBDlv3qPMmPGQcyjhWu1qs2fPLlJSNrN7907ntiFDhjZqXoJkt4tB3osXi7DZmvev4ciX/+DO029y8v69aIIcs1a/OJvC34+8xsTuU3gy6ul6j9FW69xD3demPPsftNv/iN1L7XhEsmPrKQ/eVn9mbfW6oO1eW2OvSyaTCAqqOW7uTunpGYSEtNF6Ni1Qbu4ZoqJq/z0qJi56iKLgBCZ80ARe+SScXejoXfhKv5W8sjxPhdbimbvdTsHkzQAEbJ6M8ux/PByRIAhC2ySSBA/RFJ/mnDwMJMm5Lbswix7qnljtNpJObvBgdC2ftWMkBfduxabV4f/FTLwzmmehFUEQhPZEJAke0sWsp8C3h/N1hbWcU6YTDO98G6NDx/LF2c+5WHbBcwG2AjZ1CAWTN2MOuxXNNwvw/fE18YikIAiCG4kkwQNMxny6cJEK/yuFnU6aTmC1W+nr358HesdjsVtJOvmxB6NsHexeGgp/v47S/vfjd3Alml3zwVru6bAEQRDaBJEkeMBFvWPugaJKYafK+Qh9/fsR6hfGqJDR/PtsCpfKL3kkxlZFrqToztcpHroQ76Nb8P/3g0hlBZ6OShAEodUTSYIHFP/qSAg0VWo2HC3MIsArgE7enQF4oHc8ZpuZT09+4pEYWx1JouTm+RhHrUR57gABmychM+o9HZUgCEKrJpIET7h4HItdRmBo9Z6Evv79kS5PZNSpuzEiZBRbz26moDzfU5G2OuX9JlM44WNkJb/R4bMJKH77xdMhCYIgtFoiSfAA36KT/CrrjELpDUCZtYzTRafo51+9ZPSDfR6i3FrOplNi5n5DmENjKZicgl2hImDLvXid2ln/ToIgCEINIknwgKCys1xQdXO+PmE8hs1upe9VSUI3dQ/u6DqSlDPJFFYUNneYrZo1MJz8KVuxdAhHu+1hvA+v93RIgiAIrY5YlrmZWcxmwmy5HNQMc247WpgNUCNJAEdvwrfndvPZqY083O+PzRZnW2D360TBpM/Q7ngczX8XIzeepXjYcyAT/+wFQWgZDIYcEhIWUlRUxJ13juSJJ550uV1KSjKJiVc+AFUuD52cvJU9e3axfv0HAPTvH8miRc83Kj7Rk9DM8s6dQCWZsQeGO7cdLcwiUBVER1XHGu17anrxuy53suXMJowVxuYMtW1Q+mIc9x6lA+Lx/fldApInIr+Y6emoBEEQAJg//zGWLXuN5OSt5OYa2LNnl8vt4uKmkJy81fn1+OPzmTEjHpPJxK5dO1i//hPWr/8Eg8FQb1XKaxFJQjMzGhw3KJ8uVwo7ZRdm0tc/wjlp8Woz+syixFLC5tOfNkuMbY5MTtFtr2Ac/Q5yUw4dPh2P7/5/gLXC05EJgtCO7du3l5CQUGd56Li4KezataNR7QyGHHbvdiQOGo2mRjEnrda/UTGKftdmZs47BkCQLgqAUksJZ4vOcHvXEdfcp5e2N7d1voPk059yb89pqJWiRHKDSRLl4ROoCLsV9XdL8Nv3JqoTX2Ia8XcsnW7wdHSCINRhu/4rvjr772Y51/hu9zBWN96ltgkJC6tVZExMXAc4buL1fXKPi5tCbm4OoaGhzm1arZbs7KwabV1pt3z5X2uUp87KynQmE3VVjayLSBKambLwBAVo8PV3lII+bjyGDVuNJxuuNiP8Ib47/y2bT29iZvjs5gi1TbL7BGIavZry8Amov32OgM/uoXTQIxQP+RMovD0dniAIrUhc3BQSE9c5b8ApKZtZufIdNBpNjRt2bUwmE2r1lQ991yo1XV87k8lEbq7BWVa60v79e8nNNVRLMBpKJAnNLKDkNOcUOipnHxx1rrRYd5LQR9uX4Z1v47NTSUzuMRW1smlLtbZ1FT1Hkx8yFL8fluL709t4ndyOacSbWLre7OnQBEG4yljdeJc/3TenmJihLF68EJPJhMGQg1qtdg4JuEKj0ZCZmeF87UgGav5ur69dSkoyd945ssZ+lYnK6tUrWL16xTUnRdbF40lCeno6R44cQafTodfrmTZtWq3tUlNT0ev1GI1G9Ho9S5cuBWDJkiVs27YNgHHjxjm3t0R2u52ulhyO+w93JgnZhVl09A4mUBVU7/4z+szih/OzSTnzGQ/2eahJY20P7Cp/ika8SXmfCWi+WUjA5kmU3jCb4lueBaWvp8MTBKEVmDhxMrt37yAnJ4dJk6YAjpu4K8MNISFhmExXJio6PvXXTDLqa7dv3946ey4iI6OcTzo0lMeThDfeeIMPP/wQgKSkJLZv387YsWOrtTEajRiNRmcCsWTJEtauXcvcuXOJjY1t0YlBVYUFeYRTSEZAb+e2o4VZ9Q41VOrrH8EtnYbz2amNTO5xHyDmJriDudvt5P9hN34/vorvofdRnd6F6c7XMIcN93RogiC0cKNGjebtt1diNBYSH+8YCnZ1uKGyJ8JgyCE0NIwtW5KdiUZD2l09pLBnzy6MxkLi4hxtdu3awZAhQ2sc1xUefbohNTW12thKdHQ0X331VY12R44cISkpyfk6NjaW1NTUZonRnS7qHd1FXsGO5ZiLzcXoi8/WO9RQ1cw+szCajaScadzjLELt7F5qin73VwomfYZdkgj4fBrqb55FKhePnQqCcG0REf2d6xNca05BXVatWkNCwkLi46cTEzPUOb9h3rxH2bdvb73twPFkQ9WnF0aMGIXJZCI+fjrx8dPRarWNGmoAD/ck6PV6AgICnK+1Wi0ZGRk12sXGxhIdHe18ffjwYXQ6nfMYqampzmGIuXPnNjiOoKDmGd8/UXASgG5RgwkO1nD61yzs2InpdhPBwa794woOHsqtZ24l+XQScwfPcnm/1sgj1xZ8F/RPg2+X4ZP2Nj4538I9KyD8Lvedoo3+zNrqdUHbvba2el3Nbf36xhfii4joX+v+q1b906V2AD/++FONbTNmPORSb0Z9PJokGI1GlzMvrVbr/D4tLY1169YBMG3aNOd7a9euJSkp6ZrzGq7l4sUibDZ7g/ZpjPJzWVTY5ch8upKXZ2L/mf8DoLO9G3l5JpePc3+3mTxh+B+SspO4u/O9TRWuRwUHaxr0d+J2g55F0fUuNHsWoPj4Xsr63UvRrS9g9+5wXYf1+HU1kbZ6XdB2r62x1yWTSc32wUrwPI8ON2i1Wkymhv0jff3111mxYoUzMaiaPOh0OrZv3+7WGN3Jz3SKXHkIMrkScExa7OTdmQBVw248kR2iubljDOvS11FmLWuKUAXA0uUm8qdto/jmJ1Ed3ULgJyPwOrnN02EJgiA0G48mCTqdjoKCAudro9FIZGTkNdsnJSVx//33o9PpMBqNpKamMn/+/GptGjMm1FyCK85y0bu787Vj0mL/Rh1rZp/ZXCq7xL/PbHFXeEJt5CpKhj5DwX1fYvXrhP+2uWi2P4JUcsHTkQmCIDQ5jyYJsbGx1XoSjhw5wvjxjmdh9Xp9tbapqanExsY65yKkpqai0+mc7Su3VX3dkpSXlxNi+5UyTU8Aiswmckr0Lj/ZcLXowBsY2mUoG09+TLm13J2hCrWwBEdTcO8XFA99FtWpHQT+605UR7eAvemHqQRBEDzF47UbFixYQFJSkvNphcrHH5csWeLclp6ezqxZsxg1ahT9+vWjX79+6PV6dDodWq2WpKQkkpKSiIqKqvH4ZEuRl5ONUrIiBTkKO9VV+dFVjwx8hPyKS3xxNsUtMQr1kCspuXke+dO2Y/XvgXbnPLRfzUZWdM7TkQmCIDQJj6+TEBUVRVRUVI3tlWsnVLbJzs6udf/Y2Ngmi82dTLmOlRV9uzqGF44aHdcT7t/vmvvU5+YuNzMwcBAbT37MPd3i8JKrrj9QoV7WwL4UTE7B59D7+O19jcCPb6dk4MOU3vhH7N4B9R9AEAShlfB4T0J7Yb3gKOzUUXc5SSjMoqtPCP5ejavMVWlm+Gwull/gS33zFD8RLpPJKb3xf7h0/y7Ke4zC7+AqAhNj8d3/FlJF25sJLwhC+ySShGaiMp4kjw6o/ByfNCvLQ1+vGwNvYkCHgfzrZCIVovRxs7P598A05h0uTduBOXQYfvveIDAxFp+f/gnmUk+HJwiCcF1EktBMOpSe5ryyGwDGCiPnSnIbPWmxKkmSmBk+mwtleWzL+eK6jyc0jrVjJMbx75N/7xdYOg1EnfZXghJj8fnlfbCIx1QFQWidrjtJiIiI4OGHH2bTpk3k5ORUey8tLa3GtvbIbrMRYsnB5NcDcL3yo6tuCrqZyIBo/nUiEbPN7JZjCo1j6XwjhfdsIH/SZiwdeqP+/gUCP74N7/QNYBU/G0EQWpfrThIWLFjA008/zZkzZ5g1axajR4/mhRdeIC0tjWHDhtW6zHJ7c/HCOfylYqwd+gBVk4TGT1qsSpIk4sNn81vZeb7OqVn7Qmh+lpAYCuM2UTBhIza/rmi+XUTgJ3fAz/8Cm9XT4QmC0EIYDDnEx09nypQJrF69ot62CQkLXdp/ypQJztoN8fHTq9WBaIjrfrphzpw5AERGRjJgwAAiIyPJyMhg27ZtPPXUU0ydOpXRo0df72latfycdABUnRyFnY4aswj1DUOtdN/CTzd3HEqEfySfnPiIsWG/RyHz+IMrgiRh1t1KQdhwvM7swXfv68hTHqFDhz6UDPkz5X3uBkmM+AlCezZ//mOsXPkOoaFhJCQsZM+eXdWKN1VavvwVDAYDubkGl/Y3GgtJTt563fG59TeUJEnodDrGjBnD0qVL2bt3b6t5RLEplZ93PNkQEOZ4siG7MMttQw2VKucm/Fp6jp2Glrs0dbskSVT0GEnB1G0wbQNIcrQ7HqND0hi8Tn4tFmQShHZq3769hISEEhoaBkBc3BR27dpRa9tFi55n0aLFjd6/sdz6cbOgoIAdO3a0+56Dq8nzj1Nq98K/U3cKyvM5X/ork7q7vzDT0OBh9NVGsOHEOu4KHSt6E1oaSaOFqzMAACAASURBVIL+95AfeBuq4//Gd9+b+G97GHOngRTHLMDc7Q5HG0EQqin96gtKvrj+T8Wu8L17Aj7j73apbULCQkaNGu385J+YuA5w3KxTUpLr3Dcubgq5uTmEhoY6t2m1WrKzs1yOta79TSYT8+Y9itFYyJAhQ1tGqeipU6fyxhtv8MYbbzBs2DBn8aVhw4a58zStjrr4FLmKMLQyuXMRpcbWbKiLJEnMCJ/FXw4+y+7cHYwJa5lLVLd7MjnlfeMo73M3quxk/Pa/RcAXMzB3HULx0Gcwh4reN0FoDeLippCYuM6ZJKSkbGblynfQaDQulWk2mUyo1VeGnRtae6iu/UNDw3j88flERPRn3rxHSUlJJi5uSoOOD02w4uKCBQuYNm2ac8LimDFj3H2KVqdzxVly/aLQ4lgfAaCPtm+TnCu206300Yaz4fg6RoWMRi56E1oumYLy/tMo7zsJ78wkfA+8RUDKVCrCbqV46DNYugz2dISC0CL4jL/b5U/3zSkmZiiLFy/EZDJhMOSgVqudXf+u0Gg0ZGZemdzvuOm7Xoa7rv2rzkcYOXIU+/btbRlJAjiqO1YWYmrvSkqK0NnzOOXfC3DUbND5dcNP6dck55MkiRl9ZvPCT8+x59wu7gptmbUshCrkXpRFz6As4l580j/G9+BqOiRPpCLsVkoHxFPR4y4QyZ4gtEgTJ05m9+4d5OTkMGmS4yZsMplcGm4ICQnDZNrl3Jaba2hQkuHq/lULKTbUdf/mef/994mNjaV//5rd5zk5OYSFuX7BbdEFfRbdJTuyjpefbCjMYmDgjU16zuGdb6OXpg8bjq9jRMhdyCV5k55PcBOFD6UD51AaOR2fw+vwObwO/21zsapDKIt6kNLIP2D3DfZ0lIIgVDFq1GjefnslRmMh8fGzAVwebqjsiTAYcggNDWPLlmRnouGKa+2/b99ecnNznD0Hu3btcMbWUNf9dMOXX37J66+/ztChQ3nqqafYtGkTRUVFANjtdjZt2nS9p2jVis85JpGou0RwqfwieWW/0bcJ5iNUJZNkzOjzEPris3x7bneTnktoAkpfSm96jEszUikc9x7WgN747X2NoPUxaHY8geLcAfFEhCC0EBER/TEaC9Fq/Rs8pwBg1ao1JCQsJD5+OjExQ53zG+bNe7Ta2gbLl79CQsJC57oIe/bsuub+MTFDycrKdK6VUHVyZUNJdvv1/bapLNkMkJGRwVdffUVqaipFRUXOyYtPP/309ZyiyV28WITN1jS/dNOTX+SOX98jd3Y2B00/k3DgGVbc8k8GBA687mMHB2vIy6u9G8lmtzHnuxnYsfP+bRuQtbLn8eu6ttassdclzz+B95H1eGdtQlZhwtwxirIB8ZSFTwKlTxNE2jBt9ecFbffaGntdMplEUJDr4+aNkZ6eQUhI9yY9h3BFbu4ZoqIia33vuocbqs49iIyMJDLyyonS0tKIjo6+3lO0at7GE5wjGKWPH9k5WciQ0Ucb3uTndfQmzOLln5fw31+/4Y6uI5v8nELTsXboTfFtSyke+izeR7fgc2Qdmm8W4pf6V8oi7qMseibWgF6eDlMQhDbG7R8vMzMzSUtLc/YkNKb7pS0JLDtLnspR2OloYTY6dXd8FL7Ncu7fdb2T7uoeJB77EJvd1iznFJqYlx9l0Q+SP20n+ZM2U9HtDnwOryPw49/hv/UBvE7tEMs+C4LgNm5NEt577z3WrFnD2rVrGTlyZLufj2C1Wgmz5lCk7gk4Ji26o/Kjq+SSnAd7P8SpopN8/+t/mu28QjOQJCwhMZhGv83FmfsojlmA/FI2/l/NJnDDcHwOrkYqvejpKAVBaOXcmiTodDpWrFjBBx98wN69eyksLGTHDvcuEdmaXDx/Bl+pHFuHPlwoy+Ni+QW3L8dcnztCRhLm1411x96jzCpKFrdFdr9OlAx5ikszf6Rw7LtYtd1Q/7icoHVD0Oycj+LXg2KioyAIjeL22g1VzZkzh+ucF9mqFeQ4Fk7y7tyP7MuVH5uzJwEcvQmPRszjTNFpXvppMRabpVnPLzQjmYKK3r+nMO5TLv3hG8qipuN1agcdkicSsGk83hkbwVzq6SgFQWhF6k0SHn74YV544QU2bdrknGtwLbU98nh14tCeVOQdBSAwLJKjhVnIJDm9m2HS4tWGdR7On6KfYW9eGq8dekXMT2gHrIHhFP3uFS49dADT7cuQrBVovllA0PqbUX/7HMrcH0H8OxAEoR71Pt3www8/8OGHHxIdHY1er6egoOCay0aOGTOG9957j9GjRxMZGYm/vz9arbbdFnxS5B/HhA+aoBCyT2XRQ90Db7m3R2K5u1scxgoj7x1dg0ap5YnIP7XrBK69sHupKYueSVnUDJS5P+KdvgHv7E34pCdiVXelvM8EysMnYAm+QRSXEgShhnqThMjISGeBpqqPN17LnDlzmDZtGqmpqWi12nZd3Elbcppzch0BwLHCLIZ28mzhnj/0nkGhuYBNpzbi7xXAzPDGrcAltEKShDl0GObQYZgqilGd3onq2Of4HPoA35/fxeLfk/LwCZSHx2ENbP7eLkEQWqZ6k4TG1GDQaDSisBPQxazntGYw5rLfyK/Ib/b5CFeTJIlHIuZhrDCy7th7aJX+xPVoeMEPoZXz8nNUoewbh1SWj+rkNlRHP8f3wEr8DqzAEhRJWfgEysMnYtOKGiyC0J7VmyQEBAQ0RxxtjsmYTy8ucdS/t3PSYlMvx+wKSZJYMGARJrORVRl/R+OlYWRI+xwOEsDu3YGyyOmURU5HVnwe1fEvUB37HPWPy1H/uBxzl8GUhU+kvM89om6EIDQBgyGHhISFFBUVceedI3niiSfrbPv22ytZtuw157Y9e3axfv0HAPTvH8miRc+TkpJMYuJ6Z5vKZaOrVoZ0Vb1JQlpaGj/++CO33HJLgw/enl3UZ9ILUAT35WhhJnJJTm9Nb0+HBYBcpmDJoJd5dv+fWf7Ly6gVGoZ2ar/DQoKDza8zpQMfpnTgw8iMZ1Ed24r3sc/RfLcE9fcvYg6NpTx8IuW9xmH3Fh8eBMEd5s9/jJUr3yE0NIyEhIXs2bOr1joLy5e/gsFgIDfX4NxmMpnYtWsH69d/AjjqPaSkJBMXN6VaWej6KlLWpd6nG86ePcusWbPo378/U6ZM4c0332THjh11PuXw5ptvNjqgtqL412wAtCERZBdm0VPTCy+5ysNRXeElV/HK4NfopenDiz8lcOTSIU+HJLQgNm03Sgc/Qf79O7n0hz2UDJ6H3KhH880zBH04CO2Xs1Ed+xzMJZ4OVRBarX379hISEuos7xwXN4Vdu2pfW2jRoudZtGhxtW0ajaZarwKAVutf7bXBkMPu3buqJQ0NUW9PwpgxY7j//vv5/vvvSUtLY+3atYCj21qn0xEbG8vw4cMZNmyY86kHvV7vcgDp6ekcOXIEnU6HXq9n2rRptbZLTU1Fr9djNBrR6/UsXbq0Qfs3u4vHsdhldAgJ5+ixbG7t8jtPR1SDn9KP5UPe5MkfHyPhwDP845a36a3t4+mwhBbGGtiXkqHPUBKzAMVvv6A6thXV8a2oTu/ArvChvOdoGDwNtENaRLEpoe05+VMeJw/kNcu5et0cTK+bXBtaS0hYWK3CYmLiOsBxs6/v03tc3BRyc3MIDQ11btNqtWRnZzU45qysTGdycXUvxPLlf3WpbPW1uDQnYdiwYdWeUsjIyOCHH34gLS2NjRs3snHjRmfSEBkZSVpamssBvPHGG3z44YcAJCUlsX37dsaOHVutjdFoxGg0OhOAJUuWsHbtWubOnevS/p7gazrJOVkXCiwFGM2F9GsB8xFq00EVyGsx/2B+2iM8u/9PrBy2hhDf0Pp3FNofScLS+UYsnW+kePjzKHP3ojr2OaoTX8Kxz+koV1ERGktFj1FUdB+JTRvm6YgFoUnFxU0hMXGd88ackrKZlSvfQaPRuHRjNplMqNVX6hs1ttbR/v17yc01VEs4Ko+fm2sgJmZoo44LLiQJhYWFNbZVVnucO3cucCVpOHLkCKmpqZhMrpUfTU1NrfaXEh0dzbvvvlvjJn/kyBGSkpKc22NjY0lKSiIqKsql/T2hY/kZLqi6caLQseqip59sqEsXn668NuQtnvrxUZ7Z9yQrb1lDkHdHT4cltGSSzPlIZdFtLxNc/DOlv3yB6vQuVP9dDCzGEtiPiu4jqOgxEnOXm0F23UVnhXaq102uf7pvTjExQ1m8eCEmkwmDIQe1Wu0cOnCFRqMhMzPD+dqRNDS8DHdlQrJ69QpWr17hnPyYkpLMnXdeXwXgev/XujJ0cHWJ6Lvuusulk+v1+mpPT2i1WjIyMmq0i42NrVZy+vDhw87hBVf2b24Ws5lQWy7nNMPJLsxCKVPSQ92yy/j20PTk1SF/5+m983h2/5/4xy1vo1FqPR2W0BrIldB7BMXaIRTf+iLygpN4ndmN1+nd+PyyFt//+yc2lT8V3e5wJA3d7sTuE+jpqAXBLSZOnMzu3TvIyclh0iTHuL/JZHJpuCEkJAyTaZdzm6M3oPE9cJGRUc4nHcAx5+F6hhrAhSQhPT2dnTt3unzjB9cWXQLHMIKr3Sta7ZUbVlpaGuvWrSMpKcktpaiDghqeudXlzPEjqCQLqpBITpUeIrxDOKFdgtx6jkrBwe4rxR0cPJSVfit4bPdjvPjLc7x717v4KDw3xuzOa2tJ2vx1dboR+t4IPA1lRjj5DbKjO/A+9jXexz4HSQahN0PfMY6vztEtfrXHNv8zExpt1KjRvP32SozGQuLjHQvUuTrcUNkTYTDkEBoaxpYtyc5EwxV79uzCaCx0TkrctWsHQ4ZcGVqobQiioepNEj744AO2b9/OoUOHGD9+PP371z+2PmDAAJdOrtVqGzTJEeD1119nxYoVaLXaRu1fm4sXi7DZ3FeISp/xE90Byb8H6ec2cmfXkeTluTYE0xDBwRq3H7ePMprFA1/k5f9bwhM7nuSVwX9D4YFu4qa4tpag/V2XBMEjHF+xy1D8dsjRy3BmD8o9L8Oel7Gqu1LRzTEsURF2Kyh9mz3+urS/n1ndZDLJ7R+sWrOIiP7OdQga86F11ao1JCQsBKg2CXLevEeZMeMh53yC5ctfITMzA4Mhh/j46cTHz2bEiFEkJq4jPn464Fgnoeo6CwZDTo2nHRqq3t/+sbGxxMY6lhPOyMggMzOz3kRhzpw5Lp1cp9Pxww8/OF8bjcY6eyGSkpK4//770el0GI3GBu/fXMx5xxx/BgdRpDfRN6Dlzkeoze1dR2Aym/j7kb/xt0Ov8NzAJcgktxYMFdojSeac+FgS8zSy4vN4nfkGrzO7UR1LwSfjY+xyFebQYZR3H0lFj5HYtN08HbUg1KtynYLGiIjoX+v+q1b9s9rrRYuer3X/GTMeumavxY8//tTouCo16Dd/ZGSkSz0JroqNja02yfHIkSOMHz8eqDkXIjU1ldjYWOcy0ZWvr7W/J3kVnCAfLWdtvwEte9LitdzdbSJz+j3C7twdrM54q12X/Baahs2vM2WR92Mct5aLDx+mYMJGSqNnIjOeRfPdXwhKjKXDx7ej/vY5VMf+jVRywdMhC0K7c82ehLS0NDIyMpg2bVqjZlu6asGCBSQlJTlv/pVPJixZsoS5c+cSGxtLeno6s2bNqrFfXft7kn/pac4pdJcnLXq5PGnRcuoERa8tQ/30syj69G3iKOv3h14zMFYY+fTUJ/h7+RMf/rCnQxLaKrkXZt2tmHW3UnzrC5cnP+5Bqf8vqqNb8ElPBMAS2A9z6C1UhMZiDhkmJkAKQhOT7HV8RPz666/56quvKCoqYuzYsYwbN65JEwZPceecBLvdjuKdKI7638bbfZSUWct4Z/h7Lu1rfCGBij27kHfvQcDa9Ug+dU8abI6xUrvdzuuHl7E950vmRf6ZST3ubdLzVRLjwK1Lk16XzYIi7zBKQypehlSUufuRLI6VHi1BEY6EIXQY5pBbsHt3cPvpxc+suuaYk5CenkFISPcmPYdwRW7uGaKiah+qr3NOwpgxY5zVHL/++mvmz5+PJEltOmG4XoX5vxGOkfKAXhwz7mJUiGvVMK2GHCq+3YPy5hjMB/dTtOofaBYmNHG09ZMkiaejn8VkNrEq4+9olVpGhoqCUEIzkimwdB6EpfMgSm96HKxmFHmH8MpJRWlIxSfjE3wPfYAdCUvHyMvrN8RiDhmKXXV9k7YEob1zedp6ZcJgMpnYtm0b8+fPR6vVMn78eEaPFjeNSpdyHOs0FAR2pLigmL4uzkco/dcGkMvRLH6R0s+SKP14PV5DhqK6zoUw3EEuU/CXG19i0f6nWX7oZfyUam7pFOvpsIT2Sq7E0mUwli6D4eZ5YK1Acf5nRy+DIQ2fI4n4/vKeI2kIjnYkDKGxmLsOwa4Sa38IQkM0+Nk2jUbD1KlTmTp1KiaTiaSkJGbPno1Wq2XatGnVlm9uj0p/PQrAbxo5FODScsy2Sxcp2/YFqrG/R9axI75z/oj5pwMUvbYMRWQU8s5dmjrsennJVbw8+G88vXceL/20mNdi3mJA4EBPhyUIIPfCEhKDJSQGhjwFljKU5/8PpSHN0dNw6EN8f34XuyTDEjzA2ctg7jwIu0/TrF8iCG3FdT3XptFomDNnDh988AFPP/006enpTJ48mRdeeKFB9RvaEunScSrsCgyyfFQyFd3V9Y+rlX6WBGYzvvc/4DiGQoHmhZfBZsO09C/YLZamDtsllQWhgn06k3DgGU4Yj3s6JEGoSeGNOXQYJTF/pnDSZ1yYm07BxCRKBs8DuQqfX97D/8uH6PjBQAITh6PZOR/vw+tQ/HYIrGZPRy8ILUqdExcbS6/Xk5SURGpqKgMGDOD+++9366OT7ubOiYtn37uXQHMui28ciNVuZXXs/9bZ3lZSTP6UCSgHD0H7yvJq75Xt2E7Ry0vwnT0X31lza+zrqQlV50t/ZX7aI1hsFlYOW0Oon/sL+YjJYq1Lq7oucynKvEMofj2I8vxPKH79CXmJ43Flu8Ibc/BALF0GYe4yGEvnmwjq0af1XFsDiImLQqVGT1xsLJ1O53xEMSMjgy+//JJ3332Xt956qylO16IEV5zlvE8vjhmPMi7s9/W2L9+agr3IhM8DM2u85z16LOZ9aZSsex/l4CEob7ixKUJusM4+XXgt5i2eTHuUx1Pn8FT0Qu7oOsLTYQmCa5Q+juGGkKGUAtjtyEyGywmDI3Hw+eV9fP9vjaO9vw5N8CAsXW7C3HkQluBokKs8eQWC0GyafL3dq4s/tWXl5WWE2H5lr3YYZdaz9c5HsJvNlH76L5Q3DUbZv/a/I78/L8R85DCmpUsI+HADMk3LmHjVXd2DVcPeZdkvL7H0/54n9fxo5kX9WRSFElofScKmDaNcG0Z5+ATHNksZigvpKH/9CXXBIZRn9uJ9fCsAdpmXY0Jkl5uwdL4Jc5fB2NQhLb7+hCA0hlhr140u5BxFIdk4q3WsPV/fkw3lO7/GlvcbPtNr9iJUkvn6oXnhFWwX8ih6bVmLWvlQp+7G6mHv8lD4HPac283D383g4IX9ng5LEK6fwhtLl8GU3jgX7lvHpfh9XIzfT+HY/6X0hlkgU+BzJBHtjscI+mgogetuRrttDr4HVuF1Zg9SSZ6nr0BoJSprMUyZMoHVq1fU27ayzkNVlfUb4uOnk5WVCTgqQFYed/nyVxodn1t7EionKw4YMKBdrqFgOpcFQK6PDW+bDzr1tdedt9tslH6SiLxPOMqYW+o8rrJ/JL5zH6VkzWrKv/gc73vi3Br39ZDLFMwMn83Q4GG8+stSntn3JJO638vciMfwlnt7OjxBcBubuisV6q5U9L689LvVjOJiBopff0J5/ieUv/6E6uR2Z3urb2cswdFXvjoOwKYJFT0OQjXz5z/GypXvEBoaRkLCQvbs2eUs8lTV8uWvYDAYyM01VNtemVhUrf9gMpn429/+SnLyVmebxMR1jSob7dYkYdu2bYwbN47Dhw9jNBrRarXt6pFI6wXH4496LhCu7Ytckl+zbUXq91jPnEK9ZCmSC780fP7wIOYD+yha+XcUN9yIonsPd4XtFv0C+vPuretYm/0Om09v4sCFfTw3cAkRAe1jqEloh+RKLJ0GYuk0kDIcy8ZL5YUoLqSjyEtHkXcYxYV0vM5+g2S3AWBTBVRJHAZg6RiNNaCno3y20O7s27eXkJBQQkMdk7/j4qaQkpJca5KwaNHzGAw5zJ//mHObyWTi8883s3Pnf6q1NRhy6NfvSk92TMwtpKQkNypGtyYJS5curbFtx44d7WaxJVXhSc4RyMmik9zdre5P+6Uff4Ssa1dUd9b8x1AbSSZDs/hF8h+ajuml5wlY84E7QnYrlVzFE5F/IrbTbfzt0Cs8kfZHHuwdz4N9HvJIuWlBaG52lb9z8SYnc6mjx+HC5cQhLx2fXz5AslUAYFP6Ye0Yibnj5cQhOBprh3CQKz10FS3PsR//w7Efvm2Wc4UPv4PwW253qW1CwsJq5Z0TE9cBV272dYmLm0Jubg6hoaHObVqtluzsLJdjzczMICQk1FlGWqv1Z9my14iI6E92dhYmkwmNRsO+fT/y+OPzXT5uVW79zb1jxw50Ol2LftyxKXUoPc3PviGU24x1Vn40H/oZy5FD+D21AEnh+o9A1rEjmuf+gnHR0xSvWQ0vv+COsN3upo438/5tiaxM/zsfHf+AvXmpPDdwCd3UPTwdmiA0P6XPlRUiK1krkF86huLCEZSXexx8MpOQDn8IgF2uwhIUgaVjlKPXITACa2Bf7N4BHroIoTZxcVNITFznTBJSUjazcuU7aDQal7r2TSYTarXG+Vqj0dTRuqbc3Byys7NYvfpdNBoNy5e/wvr1H/DEE0+ycuU7TJ58NwAjR97l7K1oKLcmCXa7nTVr1pCZmYlOpyMszBFUe+hJsNtshFhy+KLjYMBY56TF0k8SkfwD8P79hAafx2v4bXjfO42yTRspGnUHRN7U+KCbkFqpIeHGFxje+Tb+ceR1/uf7h/ifiMeI634vMtG1KrR3ci+swVFYg6Mo7z/Nsc1mRV54CkXeEedQherEl/hkXBlrtvp1wRrUD0tgBJbAfo7vO/QFZd3F4Fq78Ftud/nTfXOKiRnK4sULMZlMGAw5qNXqBt2MNRoNmZkZzteOpMH1+XxarT9Dhgx1JhdxcVN49dWXMZlMJCQsZN26jwkNDWP58ldYvXoFTzzxpOsXd5lbk4SqBaH0ej1paWnOEs5tXf6FXPpJJZz2VeCr8CXMr/brtpw6QcUP3+E7+3+QvBs3sc/vkScw//wTuc8l4P/+BmQdO15P6E3q9q4jiO5wA28cfpXVGW+Rev57Ft6wmE4+nT0dmiC0LDI51g59sHboQ3nfy8OVdjuyolwUF7OQX8pGcSkb+cVsfAzrkKzljiZIWP27Yw3shyUowvFnYD+sAb3EkEUzmDhxMrt37yAnJ4dJk6YAjpu9K8MNISFhmEy7nNtycw0NSjJCQkJr3b579w5CQ8OqzXV49dWXXT5uVW5NEoqKiigoKCAsLAydTodOp2s3yzNXFnbSK0oJ1/a75qfl0k82gLc33pMbX3JZUqnQvPAKhXPjMS17Ce0bK5BkLffTeZB3R5bd/AZf6rfyTuZKHv5uBvOj/syokDEuTdoUhHZLkrBpQqnQhEKPKsXebBbkxrPIL2aiuHg5ebiUjdfpXUh2KwB2mRJrQK9qiYMlqB82bTcxUdKNRo0azdtvr8RoLCQ+fjaAy8MNlT0RBkMOoaFhbNmS7Ew0XBER0R+jsdC5f0pKMqNGjSYiIpLExPXOOQn79+9lyJChjbo+tyYJa9asISMjg8LCQmJjYxkwYACHDx9uF084lJ8/ihnQW/OI86+9W8x6/jzlO7fjPeleZP7XN7ao6NGTzs89x68vvEBp0if4/uHB6zpeU5Mkibu7TWRQ0GCWH3qZV39Zyg/nv+NP0c/g7yXGWQWhQWQKrAG9sAb0oqJ3lZVdLWXIC06iuJjlTByUv/6E97HPnU3sCh8sgX0hZhZ0b/yHFcGh8kat1fo3eE4BwKpVa5xrH1SdBDlv3qPMmPEQMTGOm3vl5MTKdRXi42czYsQonnvuLyQkLKSoqIghQ2Kcycnjj8/noYcc9YCGDIlh0aLnG3V9bq3d8PXXXzuHG9LS0khPT2fMmDEtfsjBHbUbsj55Ck3RNmaEBfH8jS8xIuSuGm2KVv2DsuRP6bBxM/IuXa/rfAAdO6o5+cgTVHz/H/zXvI8yonU8bmi1W0k6+THrjr6H1sufBQMWcUun4dXatKpaAA0grqv1aQvXJlUUIb90FMWlLOQXs1FczMKr7x3kRT7a4GOJ2g1tT121G9za5zRmzBh27NgBwLBhw5gzZ06LTxDcRV18ih99goHay0PbjIWU/TsF1cjRbkkQwPHpXP1sArKgjphe+gu2kmK3HLepySU503vP5J3h7+Gv9CfhwDP8/fDfKLWUeDo0QWiT7F5qLF1uoixyOsW3vURhXBLcXnPlPkG4mluThLS0NAoKCpyvMzMz3Xn4Fq1zhZ50HzV+CjUhvjUnk5Rt+QxKS/GZPsOt55VptGiWLMWWa6D4H2+49dhNrY+2L/8c/gHTej3Al/qtzPl+JkcuHfJ0WIIgCMJlbp+9Mm7cOOdkxf79+7eLiYulJcV0sedxyhv6+verMRnPXl5G6WeforxlOIrefdx+fuXAQfjMnE359i8p3/W124/flLzkXvwx4nH+ccvb2O12nvrxMdZm/ZPyyzO3BUEQBM9xa5JQOZOyvcnTZ2KV7BhkRbUuolT21RfYC/LxfcC9vQhV+cbPRjFgIEVvLMd61drercENgTfy3m0fMTbs9/zrZCLjksex6dRGSi2lng5NEASh3XJrklBQUFCj58Bkat0TflxRfC6LY15KLNjoe9V8BLvFQunGj1FERaMYOKjJYpAU9a2Y4AAAIABJREFUCjRLloIkYXrpL9gtliY7V1PxVfix4IbneHPoKnr69+SfmSt54NspfHL8I4rNrWO+hSAIQlvi1kcgp06dypIlS0hLSyMqKgpwVIRs62wXj3HESwVQoyeh4j/fYMs14Pf4/CZfE0DepSvqhQmYliRQ8sH/4vc/j9W/Uws0KGgwoyPu4JvsH9hwYj3vHV3DxpMfM7nHfUzuMRWtl9bTIQqCILQLbq+6s3TpUkwmE6mpqeh0OiIjW8djedfDx3iSA75atEotXXyuPLlgt9sp+fgj5N2643Vr8ywpqrpzFBW//5HSDetR3hyD1003N8t5m0J04A0sD3yTo4VZbDi+no+Of8CmUxuZ2H0S9/b8A4GqQE+HKAiC0KY1ybJbGo2GMWPGoNfrKSoqaopTtCiBZWfIUHkTftWkRfOBfViPZePzhwebdUVE9ZNPI9d1o+iVF7EVFtTbvqXr6x/B0sGv8v5tiQzrNJxPT/6L6d9MZnXGP8gr/c3T4QmCILRZbn8E8sknn+T9998nMzOTMWPGkJqa6s5TtDhWq5WONgN6pbXG+gilH3+ErGMwqtHjmjUmyccHzYt/xVaQT9HyV3Djelke1VPTm+cHvcSHv/uEESF38fmZzTzw7b38/fDfyC1pfZM1BUEQWjq3Jgl6vZ4FCxag0Wh4/fXXGT16ND/88EOd+6Snp5OUlERqaipJSUl1tjUajSxZsqTatiVLljBkyBCGDBlS473mcPH8aXK87Ngke7XKj5bsTMwH9+N93/1IXl7NHpcivC9+jzxBxff/payeQiOtjU7djYU3LCbx9k8Zr7uHrw1fMfM/97P8l5c5W3Ta0+EJgiC0GW6dk1BZ1Emn0zF16lSX9nnjjTf48ENHDfWkpCS2b9/O2LFja7Tbvn07er2eI0eOVNseGxvL0qVLrz/4RirIySJH5UgCqk5aLPn4IyS1Gu+JkzwVGt733U/F/r0Ur16BcuAgFL16eyyWptDFtytPRT/Dg30eYtOpf/HvsynsNGzn9q4jeKB3PL217l+TQhAEwZ0Mhhxn7YU77xx5zXLOKSnJbNmSXKPdtfZ39bj1cWtPQkBAQINWWUxNTa22rkJ0dDRfffVVrW3Hjh3LtGnTrjtGdzPnZZOu8sJfoaWTt6P8sTVHT8V/vsF74hRkfk27xnldJElCk7AESe2H6flnsZw57bFYmlJH72Ae7T+fT+5IZnrvGezLS2Pu9zN5/sBCMgsy6j+AIAiCh8yf/xjLlr1GcvJWcnMN7Nmzq0YbgyGHffv2sn79JyQnb2X//r3OUtTX2t+V47qi3p6Ehx9+mLCwMKKjowkLC2PAgAGo1bXf+L788ks+/fRTBgwYQGxsLLGxsfTvX7OOQSW9Xk9AwJUKgFqtloyMhv1S1+v1pKamYjQa0ev1zJ07t0H7Xy9F/gkO+3nTLyDSOWmxdOPHIJfjc5/nkxpZh0C0Ly/HmLCQgodnoJ7/Z1T3xLXJEs0Bqg483O8RpvaaTsrpZJJPJ/F46hxu7hjDA//f3ntHx3Hdh/6f2d4LeluwUxQAyhYlNkhWsWmJkhNHlmxTz44lywmT/F5OZCdhfBIn4XPk95xiJc9OnvMsM5bcEgtWJNvxs0hZvRCQqC4CEEmRFMlFr9v7zvz+mN0FllgQhWi7vJ9z9kzZmd17MZi5n/3etv5uPlC2eONUCASCxSPZOUrqndEl+S7dFeXoW8qX5LuOHHmFurp66usbALjttjv4+c8fzc0EmSUYDHLXXffktu+++wv87GePUlfXUPB8m80+q8+dDTNKwuHDh3nooYdoaWnB6/Xi8/mmlYTGxkaOHDmC1+ulo6OD73znO4RCIb73ve8VPD4QCFz0CI179uzB4VD7zR84cIC2trY5RxwuZkazs7EznHbr+HDdFVRW2kmNjDB68P/huu02qjetmdNn9b3no/OFXrZ/fA3OSsuszqmsnMXf7yMfovKXv6D/z/+C0Df+FumtV6m57z50bvec0rfUzCpvhc7Dzp/U3cvvb/0dfnr8p3y/6/v88ct/yJaqLdyx8Q4+0vgRrHrrAqd2DumbZ75WOqWaLyjdvJVqvpaKr3zly3nTO//oR98HJgrlC3HbbXfQ19dDff3EXD8Oh4Pjx49NOXbTpvwf24GAH7vdPu35s/3c2TCjJDQ1NbFz587c+oXIztuwc+fOWbVLcDgceL3eOSS38Gdk8Xg885KEi5kqOkgPsmTFo1/L8HCQ8He/h5JMIt326VlPL5tOyXQ+3cvxwwOgQM/xMW74wibs5aYLnjenKWwlM6a//Sf46U8IPvBtwh+/DdtffXXFjqOwUNPz/kb1J9lV8Rs87v0lj77fxl++9Jfcp7mPa2uuZ1fdzVxdsRWtZsGHC5mWUph2uBClmi8o3bzNN19LMVX0+ehblu7X/Vy47bY7+NGPvp+ThJ///DH++Z//Fbvdzuc+9/kZzw8Gg9hsE6I22x/NP/vZo3z96//AM888VfD8+X5uIWZskzCXqZ7tdntOKGaDx+PJmzUyEAjMafCl9vZ27r333ilpWCqCgTH6DepERBudlyNHwsR+9iiG625E2zi7udB9AxGe+k43x18aYO1VlXx47+XIaYVnv3eMwPDCzlsgaTSY7/wsrgceQjKbCXzpDwl/59tFOYTzXDBpTdy++lP8+IZH+Ocd3+Gmhls5MtzBX7z2p3z6md/i/3R/k+O+d0umq6hAIFgatm3bzrFj3QSDQY4dexebzZYL8c8GNRow0X1bLdwvLGBf+cqX+Yu/+Gvq6xumPX8+nzsdM/6EmtxmYKFpbW3lwIEDue3Ozk5uvfVWQG1rMJOgeDye3PGgSsPk7cVm1HuMLqMBh2ShwlhBtO0/UEJBzJ+9a8ZzZVnh+EsDdD3Ti8Gs5drf3kDdZerf+oZ7NvHcQ8d47sFj3HDPJhxV5gVNt27jZbj+7YeE/883if77D0i+8Sr2/V9D2zB7ISxGJEmipewKWsqu4A8v/yJHhjt4qu8JfnnuZzx25qc0Wlexq/5mdtXdTI2lduYPFAgElzy/9Vu38/TTv6anp4dPfOIOQC2UZ1PdUFfXQDA40aCwr6/3gpLxla98mbvuuidX/TDd+XP93AsxoyR0dHTw8ssvs2PHjnl9wUzs27ePtra2nBBkuz/u37+fvXv30traCqgCkO0G2dbWRmtrKx6PJ7cN0NzcXLD75GIRGThGt9HAeus6SKWI/fQn6Ldchf7yC0dDQmMxjjz6PiPnQjQ0u7nqN1dhtOpz7zurzdz4hU0899Bxns2IgrN6YUVBMpux/dlfoN+2g9Df/y98X/gc1j/eh3H3x0qyUeP5GLQGrq25nmtrrieYDPB8/7M81fcED574Lg+e+C6b3R/go/U3c33th7HrxVwRAoGgMLt23cS3v/3PBAJ+7r77CwCzrm7Ytm07f/mXX6a3t4f6+gZ+9rNHc6JxPn/3d/8zTxAudP5cPncmJGWGGOumTZtyhUZTUxOtra253gvThS/+8R//kT/90z+dV4KWg/m2SXjzkS/zZ5YX+czau/nM6XpCf/c1HPd/C8P2wlUuiqJw+vUR3j54DkkjseVjjTR+oHzaQjkwHOW5h46jpBWuv+cyXDX5jRkXqq40PTRI6H9+leSbr2P48Eex7ftzNMs85fdy1QMPRPp5uu/XPNl7iHPhs+g1enZUXsOu+pvZXrkTg/biBsYS9dvFR6nmbSW3Sejq6qaubnZVtiuBu+/+DA6Hk3/5l/8753OPHXuXv/3brwGqcGTl4o/+6P/jc5/7PNu2beeZZ57iK1/5cl51+tat2/n61/9h2vOn21+Ivr6zNDcX/nE7oyR88Ytf5M477+Sll16io6Mj10VRkiQ8Hg+tra1cc8017Ny5MycNX/rSl/jmN785w59m5TBfSfj1j27j78qH+F9X/j2b/uxfQK/H9eCPCxb60WCS137+Pv0n/FSttbPt9jVYnMYZvyM4GuO5B4+RTilc//nLcNdOiMJCPryUdJroT35M5N++g6aiEvv++9Bf8cEF+ez5sNwPZkVReC9wnCd7n+CZvicZT4xh19u5oeYjfLR+N83uzfOKuCx3vhaLUs0XlG7ehCQIslxIEmbVJmHnzp15DRK7u7s5fPgwHR0dPPzwwzz88MM5aWhqaqKjo2PhUr+CGWEQkNjwrp/02TPY9t9XsODo6Rrjtf86SzqR5oO3NrJhexWSZnYFjL3cxI2/s4nnHjzO8w8dU0WhbuG770laLZbfvhv9lqsJ3vfX+P/oDzDf/QUsd30BSbd0rf9XCpIksdG5iY3OTfzBpj/k9dHXeKr3EE/2HeKX3p9Ta67jI/U3savuZhpt4mEmEAhKkxmf/n6/f8q+pqYmmpqacgMXZaWhs7OT9vZ2gsHSs+7zSSWT9BqiuGQXukd+jlxbi/HG/IEqEtEUb/7qHGffHsVdZ2H7HWvn1QjRVmbiht/ZxHMPHuO5h45z/ecvo6x+cfr565uacT34I8L/+36iD/0byVePYP/rv0FbVz/zySWKVqNjW+UOtlXuIJIK89LgCzzZe4j/OPlDfnzy+6x3bGR75U62Vm6nydWCbgm7VAoEAsFiMuPTbDbjGGSlIctHP/rRi0tVETDcd4pjRj3X9DlJdb6D9Uv78n5xD54O8Opj7xMNJmi6sY6m62vRaOc/CrbNbcw1Znz++8e57q6NizYQisZixf6X/wPD9p2E7v9bfF/4bWz7/hzjrpsX5fuKCYvOyk31t3BT/S2MxIZ5pu9JDg++yE9O/5h/P/UDrDorW8q3srVyO1srt1NtrlnuJAsEAsG8mVESurq6ePLJJ+dU8M9lrINiZbD3Lc7oddz7agrJ6cL0sY8DkErKHH2yh/c6BrGXm/jw3sspb1iY+jur28gNX7iM5x48zgs/OIHLZUFrX9DpN/Iw7roJXXMLwa/9D4J/89ckXunA+sd/hsayfKMVriQqTJV8eu1n+PTazxBKBnlj5DVeHXmFV4df4cXB5wBYZVvN1gpVGK4ouxIQI9wJBLNBUZRLoqfVcjPT+DDar371q1+90AFbtmzhmWee4Y033sDtdlNZWTnjl/b29rJly5Y5JXQ5iUYTzHUcnZff/AF9Y+f45K9DWD57F4at2xjrDfPiD0/Qf9zP+h1VtN65Dpv7wqMmzhWDSUdDk5uerjG6X+yjYpUNq2vmBpDzRWO3Y7z5ViSthtijjxB/+kl0TS1oq6oW7TsBrFYjkUhiUb9jITFojayyr6G1+lruWL2HG2o/Qp21AV9inOcHnuOJ3sd55P2f8Obwm4xFx7HpbTj0zpJ5CBbb9ZoLpZq3+eZLkiQslovr5TMTY2NjmEwWNBrton6PANLpFPF4hIqKioLvz9i7YTLd3d1IknTBSZuKkfn0bvjXR26n+plerj9pwPXT/+L4WxG6n+vHZNOx9RNrqFnvXKTUqkQDCV784XuExmN86HMbqVy9+L9Qk++8TfBr+5GHh7B84fcwf/YuJO3i3MSl1KI8lo7xzthbHBl+mTfGjnAmcAaAanNNJsqwgy3lVy/rfBIXSyldr/Mp1byt5N4NQ0NDBINh3O4KJGnxoqWXOooiMzY2gsNhpWqaH35zkoRSZT6S8PcPfojP/yCO8lv30Gm9nrGeMI1XlLHlN1ZhMC9NwzWLwcCj33idiD/Bhz63gao1iz/ojxwMEvrHvyfx9K/RfXAL9q/sR1tbt+DfU8oP5qNnT/DqyCscGX6ZN0dfI5KKoJW0NLla2Fa5g62VO1jv2ICmiB6OpXq9oHTztpIlQZZlvF4v4XB4zlFeweyRJLBarXg8HjSaws8bIQnMXRIUReHRP97B2oHreP/yPWj1Gq76zdV4NpctYiqnUllpx/v+GM89eIywL8G1n91A9brFFwVFUYg/8Tjhf/oGSiKO4foPY/7UHnTN8xs7oBCXyoM5Jafo8h3l1WFVGk4GTgDgNrj5QPkWmlwtNLs3s96xAb1GP93HLjuler2gdPO2kiVBsHIQksA8JEGWOfRH38LvbKb2ska2fWItZsfi1tEVInuTx0JJnv/+cUKjMa757IZFr+rIkh4cJPafDxP7f79ACYXQXd6E6VN3YrzhI0j6iyvQLtUH81h8jNcyjR+Pjr3NUGwQAIPGwGXOy2lyt2TEoYUy48qZFa9UrxeUbt6EJAhmg5AE5i4Jsizzzt98j7FoL/3J93HVeXDXNeKub8Rd58FV14jJtvhtBCbf5PGwKgqBkRjXfGYDtRuWRhQAlEiE2BOPE3vkYdLec2jKKzB94g5MH78djds9r88UD2aV4dgw3eNH6Ro/SrevkxP+46QUddbOWnMdTe4Wml2baXK3sM6+bkmnvZ5MqV4vKN28CUkQzAYhCcyvTUL04XfR9MYZs43RHT/CSN9p4qGJG87sdOekISsQjup6tAs4euH5N3k8klJFYShK639bn5tVcqlQZJnkkZeJPvIwySMvg8GA8aM3Y/7knejWb5jTZ4kHc2ES6TgnAifozkhD13gno/ERQJ0Se5OzKS/a4DQszf9AqV4vKN28CUkQzAYhCcxPEpS0QvrlAdKvDCI5DWhvXUXCmmS89xzjfedyS/9AL3JK/eUnabQ4a+omRR3UpdnpXrB5AOKRFC/84Dj+wSitd66nbtPSikKW1Jn3if1nG7EnHodYDP2VV2H65B4M13xoVj0ixIN5diiKwmBsgO7xzly04WTgPdJKGoAGi0eNNrg30+RqYbV9DVpp4XuklOr1gtLNm5AEwWwQksD8J3gCkHtCJH91FiJJtNfUot1alVfgy+kUgaGBPHnw9XkJj4/kjjFYrDlhKPesYc3Wa9BoZ444THeTJ6IpXvjhCXz9EXZ8eh0NTfML+S8EcjBA7Je/IPbYI8iDA2hq6zDf8WmMH/s4mmlmEQXxYL4YYukYx/3v0j3eSbevk+7xTsYT4wBYdBbW2Tew1rGedfb1rHNsYI19LSbtxY3nUarXC0o3b0ISBLNBSAIXJwkASixF6kkv8gk/UqMN/e5GJPuFGzImImHG+7yM953DlxWIPi+peIzq9Zu47ne+hNl+4XYFF7rJE7EUL/7wBGO9EXZ+ei0NzUvb8+J8lFSKxEsvEH3kJ6TeeRvJbMF4629gvuPTaD2NU44XD+aFQ1EU+iK9OWE4GXyP04FTRNMRADRoqLc2sM6xISMO61ln30CFqXLWEa5SvV5QunkTkiCYDUISuHhJAPVBLHeOkXqmF3QSupsb0c6xl4Eiy7z/ejsd//FdjDYHN+79E8ob1057/Ew3eTKW5oUfnWCsJ8T2O9bSeMXKaA2fOn6M6H8+TPzpJyGVQr+jFfOn7kR/9bZcoSQezIuLrMj0R/o4FTzJ6cDJ3LI/2pc7xqF3ZCIOG1jnWM9a+3pW29Zg0E4V4JWSr8WgVPMmJEEwG4QksDCSkEUei5H61VmUoSiaD5Sju74eST+3QXFGve/z3Hf/iVjIz87P/B5rt15b8LjZ3OTJeJoXf3SCkbMhqtc72LyrYdFmkJwr8tgosV88RvTnj6KMjaFdsxbzJ/dgvOkWqjyV4sG8DISSId4PnuJU4CSngu9xKnCS94OniMtxADSSlkZrY37UwbGByxpWr+h8XQwr/ZrNFyEJgtkgJIGFlQQAJSWTPtxP+rVhpHITuo+tQlM5tymiY8EAzz/4LQbf66bpw7ey5bc+g+a8Bn+zvcnTSZmTR4Z494V+EpEUDc1uWj5Sj2OOaVoslESC+DNPEn2kjfSJY0gOB86bbyL9wW0Yrt6GZLEsdxIXjGIscNJKmt5wD6eDJzkVeC8jECcZjg3ljikzlVFv9uCxNdJoXYXHugqPrZFac+2ydctcKIrxms0GIQmC2SAkgYWXhCzymSDJQ2chlkZ7XR3aKyvm1ItBTqd47bEfc+z5J6i9rIUP3XNv3vgLc73Jk7E0x9sHOHF4gHRSZtWVFTTfWLeoE0TNBUVRSB19m+hj/0nqlXbkUAj0evRXXoVh5zUYWq9FW1e/3Mm8KEqpwPEn/BlxOEl/8hzvjZ7CGz6HP+HLHaOTdNRZ6vHYGvFYGzPysAqPtRGnYenG8rgYSumaTUZIgmA2CElg8SQBQImkSD1xDvl0AM0aO7rdjUiWuY1GeLLjOV5u+x4WZxk3/t6f4K5fBcz/Jo+Fkxx7oZ+TR4ZAgXXbqrj8ulpMtpUz7G+Fy0TfMy+RaH+JZMdh0ufOAqBdtQZDqyoMupYrkBZw3Iml4FIocAKJAN7wWbzhc5wLqcue8Dl6wz25gaAAHHrnJHlopDEjD7WW+hU1BPWlcM3mgpCESwshCSyuJECmUeNbI6Se7wOjFv3uRjRznIxp+MxJnjvwTySjEVp/+w9YvWXHRT+8Iv44Xc/2cebNEbQ6DRt2VnPZtTUYTMtf8J6ft7T3HImOwyQ6DpN86w1IpZBsdvTbd6pRhh070TiXZ0yIuXApFzhpOcVAdEAViNA5vOFzOZEYT4zljtNIWurMdTTYGvFYPdSY66i11FJjrqPGUnvR3TXnyqV8zQohJOHSQkgCiy8JWeThqNqocTSG9qpKtNfWIulm36gxGvDx3L/9b4ZPn2DzTbex6557GB2NXHS6AsNRup7pxds5jsGsZdN1tazfXo1ujg0uF5ILPcDkcIjka6+SaH+JRMdhlPEx0GjQNW+eqJZYu27BJptaSESBU5hQMpSRhgmByEYfso0ms7gNZdRaaqm11FNjrqXWUpdbVpmqFrwNhLhm+QhJuLQQksDSSQKAkpRJvdCH/NYIUqUJ3cdWoymf/S+jdCrFkUe+z3uHn2bNlVez/b/9AQbLwvRWGO8Lc/SpXgbe82O262m6sY41WyrQaJdeFmb7AFNkmdTxY6owtL9E+sQxADTVNTlh0G+5Csm4tL8+p0MUOHNDURTGE2P0R/oYiPTTH81fDsYGkTOjS4IahagyVVFjqaXWXEetpY7aTASi1lKH21A2Z3kU1ywfIQmXFkISWFpJyJI+5Sd16BykZHQ31qPZXD6nh9eJl57iyCPfx1pWyY2/vw9XzcI16Bs+E+SdJ3sYPRfCVmak5SP1eFrKkDRL98t8vg+w9MgwyUy1ROK1IxCNgtGI/qqtmWqJVrQ1tYuQ4tkhCpyFJS2nGIoNqRIR7Z+yHIuP5h1v1BipsdRSb2nItIFQG1I2WlfhMBSuAhTXLB8hCZcWQhJYHkkAUEJJkgfPopwLoVnvRHeTB8k8+1BpfPQcv7j/66STCa6567/TeMXVC5c2RaH/hJ+jT/bgH4zirDaz+aMN1G50LkkYfyEezEo8TvKtN1RhaH8JuV8dKEi7ag367TswbN+J/gNXIhmXrneHKHCWllg6xmB0gP5IL/2RfgaiffRH+tWqjEgPSTmZO9ZlcOGxrqIxIw1qo8pVbG7cyNgCVOutNIQkCGaDkASWTxJALYzTrw+TfrEfLDr0tzSiaZzdNNOVlXbOnDjDcwf+idFzp/nAxz7JFTd/AkmzcNUDiqzg7Ryj8+leQmNxyhttbN5VT9UcG17OlcWYCCl99gzJVzpIvNJB8u03IZFQowxXXo0hIw2FhoheSFZqYXqxFGO+0kqagUg/3vBZzoXOci7THuJc+GxeN06DxkC9pUGNOGQFwtqIx9aIRbcyBiabD0ISBLNh2SWhq6uLzs5OPB4PXq+XPXv2THtsIBDg/vvv57777pvX+dOxnJKQRR6MqI0ax+NoPliB7tpaJOOFZ+vL3uTpZIKXH/4ep155Ac8VV3PtXf8dvWlhB0qS0zLvvzFC97N9RINJatY72PzRBtx1i/OQXOxCR4nFSL75OomMNMg9XgA09Q0Ytu/EsG0H+i1XI5kX9u9YjIXpbCi1fPkTfrUhZegsI3I/x4bfwxs6S1+0L68NRIWpMhN1UMWh3tJAvbWBanPNiurGWQghCYLZsOyScM899/DQQw8B0NbWhtPpZPfu3VOOO3ToEF6vl4MHD/LYY4/N+fwLsRIkAUBJpkm/2E/6zRGw6dF9uB7thum79U2+yRVF4djzT/DaYz/CUVXLjb/3pziqFr7uPZWUOfnKIMde6CcRTVOz3kFDcxl1l7swWRfuobjUhU66tycnDMk3XoNYTB3I6QNXqt0st+9Au3rtRVe1lFphmqVU8wX5eUvKSfoiver4D5nogzoWxFnCqXDuHA0aqszV1FsaqLPUU2utp85Sn9muw6xb/lFEhSQIZsOydohvb2/Hbp8Irbe0tPDAAw8ULOR3795NIBDg4MGD8zq/GJD0WnQfbkBzuZvUk15S/3UGeZ0D3UcaZpxVUpIkLr9hN+46D89/75v86ht/xXX3/BH1TR9c0DTq9Bo2XVvL2qsrea99kDNvjfLaL84g/RdUrLbT0OSmvsmNxXHh9K40tPUNmG//FObbP4WSSJB8561c1UTk298i8u1voamqzgjDTvRXbb3gVNeC0kSv0bPKtppVttV5+7O9MHrDPfRFeumL9ObWnx94lkDSn3e821BGnbU+JxHZV721AYd+adr9CASzYVklwev14nJN/FJ2OBx0d3cv2fkrFU2tFf1nLyP9+hDpjgESDx1Dd20tmg9WzNjDoGZjMx/78td59sA/8vT//Qe2fPxOmnf95oI/dAwmHc0frqfpxjp8A1F6usbo7R7nzV+d481fnaPcY6WhuYz6Jjc298oY9nm2SAYDhqvVeSOsf/hF0oODJI+owpB45kniv/w5aLXoWjZj2N6K/upt6NZvQNKv7PCyYPGQJIkyYzllxnI2l31gyvuhZDAnD33hXnojqkC8Ofo6v+49mHesVWel1jIReciOA1FtrqHaXI1BW1z3k6C4WVZJCAQCeZGApT5/JSNpJXTbqtFudJF8qofUs71I746j+6gHTdWF68lt5ZXc8id/Q/u/P8Abv/gJo973af3s76NfhLECJEnCXWvBXWth864GAkNRerrH6eke5+1DXt4+5MVdZ6H+cjcNze4VM6nUXNBWV6OFTzKUAAAgAElEQVT9zdsw/eZtKKkUqa6jqjC83EHku/8K3/1X0OvRrd+I7vIm9bWpCW3jqgVtRCooXmx6Oxudm9jo3DTlvXg6Tn+kb0IiIr30RXo4HThJ++CLeUNZgxqFUIWh8MumFxEuwcKxrJLgcDjwer3Ldn6WFV2/VmlHWV9O9O1hfL88TfLfj2O7tgHHLrUVfmXldJJk5/Y/+wqv/fIxXvyPH+DvPctlrR9i7ZZt1K7fuGiFV2WlnXXNVQD4h6OcfnOYU28O0fl0L51P9+KutbLuykrWbamkvN52wQjH9HlbZmqvg13XAZAaHiby+utEjx4l9s5RYod+ReyxRwDQ2GyYmpsxb27BtPkKzJtbUBTbys3XRVKq+YLFzpudBiqAK6a8k5bTDEYG6Qv10R/uz1ueDZ+mY+glEnIi/9P0dmpttdRZ6wouy00TY7KU8jUTLAzLKgkej4fDhw/ntgOBAE1NTUt2fpaV0nDxgtSb0d19GakX+gi90EPo7SEq7thI0H3hS7h6500YXDUcfeLnHPnFf/LKz36Kye6gvvlKPJuvonbT5kWJMGRpuNJNw5VuIv4Eve+qEYbXD57htcfPYCszUt/kpqHJTVmDNU8YiqchnAmuugbNVddgAczpNOlzZ0i9+y6pY90k3u0i8v0fQEr9NaitqECzcRP6TU3omprRbbq8KOacmIniuV5zZ7nzpsfOKu1lrHJcBuf1PFbbQowzGB2Y8jrn7+HVgdcIp0J55xg0BqrMNXzystv5eM2n55we0XDx0mJZJaG1tZUDBw7ktjs7O7n11lsBtb2Bx+OZ9/mliGTWob+5EbmpjNSTXkYe7ESzyYXuhnqkC/QsqLv8Cuouv4J4JERv19v0dL6B9+3XOPXy82h0Omo2NtPQsoWGli3YyioWJe0Wp4ENO6rZsKOaWChJ7zEfvV1jnGgf5PhLA5gdehqa3DQ0l1HeWLwPIEmrRbdmHbo16+DW3wBASSRInXyP1LFudKdPEHrrHSIdhyHTsUhTV49uk1pNob+8Cd3GTQve9VJQmqhtIcooM5ZxuavwD6RQMlRQIiz65e9hIVj5LHsXyOnGObjnnnvYu3cvra2tgNqT4dChQxw8eJB9+/bR2tqKx+MpmXES5oqSkjF2+gg+5wW9Bt11dWhaZj8uvZxOMXTqBD2dr+M9+gbB4QEA3PWNqjBsvoqKxrWLXqeeiKboO+6jp2ucgZN+5JSC0aqjfqMbS5kBV60Fd50F8wy9O4qF7K9SORwidfwYqXe71dexbuRB9Rqg0aBdvRbdhg1oV69Fu3oNutVr0NTWIWkvPHbGcrHcv7YXk1LNm+gCKZgNyy4JK4FilARQb/LBY8OknvSi9IaRGqzodnnmNGFUFv9gHz1H36Cn83WGTh1HURRMdicNLVfS0LJl0aslAJLxNAMn/PQeG8c/EMU/FM29Z7LpcNVaVWnIiIPVbSy6rmIXnN1ybJTUu90kj71L6t0u0qdPIQ8PTRxgMKBtXIVu9Rq0q9fkBEJb34CkW97pvUu1IIXSzZuQBMFsEJJAcUvC8HAQRVGQj46ReqEPUjLabdVot1XNaRrqycTDIXq736Ln6Bv0vvs2yWgEjU5P7cZmGjar1RJWd/kC5yafyko7fV4fvoEI4/0RfP1hxvsiBIZjKJlrpTdqcdVacuLgqrXgqDSj0a5ccZjrg1kOhUiffZ/0GfWVyizlgf6Jg3Q6tJ7GjDisyUjEWrQNHiTD0kRgSrUghdLNm5AEwWwQkkDxS0IWJZwk9Wwv8nEfUplR7S7ZcHE3s5xOMXjyGD2db9Bz9A2CI4MAuBtW4Wm5isq1G7GWVWB1ly9opGG6B1g6KeMfiubEwdcfwTcQJZ2UAdDqJJzVljx5cNZY0OlXRlfEhSpwlEiE1LkzOXnICoTc15tr64BWi7a+IScPqkCsVSMPloWtjy7VghRKN29CEgSzQUgCpSMJWeT3AySf6oFAAs3mMnTX1SGZLj4crShKplridXo632D49Akm//sYLDasZeVY3ao0WMsqsLrKcxJhdrrRzLKNw1weYLKsEByJ4euPMN4fxtenRh+SMXWMfUkD9gozrhoz9goz9nIjtjIjtnIThjnMurkQLPqcFPEY6XPnSJ05nScQ6d4eSE/MOSC5y9DW16Ota0CTWWrrG9DW1yO5Z9+2JUupFqRQunkTkiCYDUISKD1JgMw8EO0DpF8fBrNOrX6w6UGnQdJrIPOavI5OM6fCIRYKEhjsIzw+Qnh8lPBYZjk+QnhslEQ0nHe8pNFicblViThfJjLrBrNlxrzNBkVRiPgSjPdHGO/LRhwiRAPJvOMMFl1GGkzYJi3tiyQQy1XgKIkE6R4v6TOnSff2ku7tQe7LLIeHJqIPAGYz2rp6VRrq6tFk1+sb0FTXFGz/UKoFKZRu3oQkCGaDkARKUxKyyEMRUr/2ogxGL3hcDl1hgZAyEjHlPa0EGvUlaSTQAJK6nUolSERDxMIhYpEAsVCAaMhHNOQnEvQRDfiQ5RQyMooiI6OgNegxOV1Yyu1gMmF2ubE4XJgcLixOF2a7C7PThc5omlejxVRSJjwWJzQaIzgWI5RZD43GiQQSMOnfwGDWYis35aIO9knrRsv8BGIlFjhKPE56oB+5t4d0X6/66u1B7u0l3d+rTqmdRatFU10zIRCZZUXLRvwGB5LtwgNkFSMr8ZotBEISBLNBSAKlLQmg/qommERJpCEpQ1JGScqQkvO3s+vT7J9yXnpx/2ayIhOXI8TTEeLpqLqU1WVKSqIYJTVKYjeisZswuOyYXE4sDjcmhxOL043R5ph1FUc6KRMaz0hDViRG44TGYkT8FxCIMhNWtwGry4jFbcTi0KPRFv7OYitwFFlGHhlWhaGvh3RvD+m+PuTMuhII5B0vWaxoamrQVNWgra5GU12DpqYGbXWNul5esew9MeZKsV2z2SIkQTAbhCRQ+pKwWCiyooqCnHkpCsjktpXsfpnMe5O2M8fnPkOZOI+0glWvIzQcRomkSIdiyKEERFMQV9Cmpv+lmpDjxNMREukoMVldpnVpZANg0oJdj67Mgr7CgaW8HKurDMssGl2mU5kIxFic4GiM0JgafQiNqgIx+S6SJDA7DFjdRiwuVR6yEuFZV0Y0lZhWIooNORhE7uvBGhpj/L0zyIMDyIMDpAcGkIcGUPz5sx+i1aKpqERTXZ0Rh9pJ66pQaCzW5cnMNCz3fbZYCEkQzAYhCQhJWIlcsL2FrEA0hRJNZZZpiKRIh+Kk/BHkUAw5koRoGk0StCktGvILZUVRiKZDhFN+Iik/MaKkjGkUqxbJaURfbsNc5sbiKsPqLr+gSMhpmUggSWQ8TtgXJzyeIOyLE/ElCI/HiQYKS8SEQGRkwm3E6jJgcRqKTiKmu15KNEp6aBB5oB95cJD00CSJGBxAHhrMa1AJINnsqjjU1KKpqlalorISTWXVxLp16QqpUr3PhCQIZkNxxf0EAlDbPlj1U4ai1gKFRgVQFEWtHgmnUAIJ0uMRkiNBdGNaHAELrkgNuqQWCQkSwLD6iqXDhJM9DKW6Caf8xDUxZJOCYtehdZkxlbuwulSBsJVVUO6poGqtY8r3p1My0UCCsC+BJiUx6A0QzgjF8JkgZ98ZzavKmCwRFqcBi8uIxWnICYTFaURvWpkjL56PZDajW7UaVq0u+L6STiOPj01IRCYSIQ8OkB4cIHn07SlVGurnWlRZyEpDRVVGJCatu8uKrmpDIFhpiDtIUPJIkgQGLRi0SG4jmlV29FTnHaPICoSSKIEESiCBPB5DPxrC4bPhDNWgiUlolEw1RxwYhHhflEjKTzjVzVDSRzg1TkKfQnHo0LktWMsrsJVXYi2rwFZWQVl9JXUNlVQO58+8N1kiwuMTEYiIP8HouRDezvHcAFJZ9CZtRiBUaciTCJcBk82wogeVyiJptWgrKtFWVEJL4WOUeAx5ZAR5eAh5ZJj08HBuXR4eJvn2W8gjw7lJtHJoNGjKyifJxKRIREWl+l55OZLDWXKNLQWChUJIgkBAJjrhMCA51FiEFpgcp1AUBSIpFH8iJxImXwz9mAuHP059WEFSJgoaeTxNeNhPMDnOePIs3pSPUHKcpDGFYtdjLSvLyIMqEdayClw1lVStqZhSYMmyQiyUJOJLEPHHM8tEbnv0XIhE9LyQvQbM9sLRCLND3ac3aYuicJSMplwXzOlQZBnF70MeGiI9ki8R8vAQ6R4vyTffQAkVCK/rdDlh0JRXoCkrRyovz+yrILrOQ1prUffrp59ITSAoRUSbBESbhJVIseUt14PEH0cZT6D448jjceSxCPiTSJN+5CooxOQwwcQYwcQYodQ4wUwkIqaNY3I5VYEor8RWVjkpGlGJ0WYvWLAn4+mMOMQnCURiYl8gOSUaoTNocsJgdhqwOLLVGfkiMRuK5XopsZgqEKMjyGOjyKOj6np2mdmn+MYLni85HDmRmFhmpKK8Ao27TK3mcDgWfXK0i0W0SRDMBhFJEAgWAEmaFIk4b4ZzRck0tPQlsKUlAl4/Vl8Ci6+KyvEYUkzOOz4hxQmHAgRGRwjE3mc4+Qah5DjB1DiKjjyBsJZXYstGJMorcVQWDp1PRCPiRP1JIgFVIKL+BJFAAv97fmKhZF7bCFDnxzA79BMiMUkgsut6Y3G0jwCQTCZ1ngtP4wWPU1Ip5PExlLFRbMkwvtM9GYEYyS2TR99CHh3NH0cii1aL5HShKSvLiYOmrAzJ5Vb3lZWjcbmRysrUpYhQCFYoQhIEgkVGkiSw6JEseqyVdiKe/HkTlHgaxRdH8SVQfHFMvjhGXxluXx2E8keITGlSxIgQDI3jHxpkLPo2Z5NqVUZcjqDVGyYEoizbJqIys6+Cco8TqbFwFYOclokGk3nyMHndNxAhFkpNOU9v0uIoN6G36DA79JjtBnXpUKMTZoceg0VXFFUbWSSdDm1lFVRWYa+0E2uZpqeNoqCEQploxAjK+LjaEHN8DHlsDMU3jjw2RrLnHPLYGMTjhb/P7kDjdiNlZCIXkXC71XWXG8nlQuNyIdnsKz5KISgdhCQIBMuMZNQiVVugeuqkS0pSVqswMgKh8cXR+xLYfBXUalfBpKivrJGJ6+JE5CCB8Ci+wX684eOEkj6iabWQ0+r1mWGxK3INKq1llZllBRZnGVaXcdq0plOqSET9E9UZ0UCCdEzGNxLJiMTUiIRGJ03IQ3bpNGCZJBQmux7tPGcuXS4kSUKy29HY7bB6zQWPVSNK0ZxAZGXifLFInz5FcuxVlODUXh1AJkrhRONyq9LgdE2SiMw+l1tddzqRnC7Ry0Mwb8R/jkCwgpH0GqQKM1SYp7ynpGW1IaUvAb44ii+OzpfA4nNR7q8Gx+WQ6ZGpaBSShjQxTYRw2o8/OsL4sT5OBd8mnPQjk50MS6OKQk4gKvIbWLorsLmN2Nz5IjG5fltOy8RCSaKBJNFAgkhmqb6SjPeF6TuezM3cORmjVadKhFMVB7NdlQqTXY/ZrsdkN2C06tBoiicqkUWNKFnQWiwXbISZRUkmkX3jqkT4xpF9PjUyMXnd70M+dZKkb7xgV9Hcd9sdk+RBFQvTx26GlqsXMouCEkRIgkBQpEhaDVKZCcqmDvKkyAoEE7kIhDIeR+uLY/TZcPid1Go84LwSnJnBLk2Q1CeJShHCKR+B6DBjZ/roe/MtYqlQ3meb7I6J6EMmKuFf00hKY8bqLsdotWe6ZU4fkVAUhWQsXVAiooEEUX+SMW+YeGRq9YakAZNVj8mhx2wzZJZ6VSQcBkw2PWaHHqNVX5QykUXS63NVHrNBSaVQAn5kn0+VC984st+fEYuJfeneHuSuo4TsZnRCEgQzICRBIChBJI0ETiOS0wir8sdlyHXn9CUmqjL8cXT+BCafGXfECWSqMmyg6CRkCyT0CaJECCXH8UeHGevvpa/zbZLJWN7na/UGdaTK7FTh7nIs7rKJWT/d5ehNZgxmHQazDmf+kBV5pFNqVCIWTKrVHMFEbj0WTKpdQHtCxMMFZEICoy0bgchEJDICYbJlXnY9Jqserb64qjkKIel0SGVq183ZUCw9UgTLi5AEgeASQ5ImjVhZP3WeBCUpq2NB+OIo/kxVhj+Bzp/A7DdQlnICq8G8FRpAsWmRbBoiUoy4EiGU8hOMjTAeHGDgeCcR/xjn97TWmy2qQJSV50atVAVCFQmLqwytXm2jYHUZL9hOAlSZiIcz8hBIEs2JRUYq/EnGe8PEwqkp7SVAbXyZE4esPNj0mGw6IvUJ4ukkJrseo0VfFINUCQQLhZAEgUCQh6TXIJWboLxANYaiqMNbZ8RB8WcEIpyGUbCEtLixAw0gAWVAox7ZKpHSp4hrYoTTQULxMXzhQXz+PkbOniJeYJAjk92B1VWO2VWGxeXONKosy2yXYXG6MZjVxp5anWbGKg7ItJcIp4gFk2qEYvIrs2+8P0z8vRTJeHrqB0hgtOjyhWKSVBitusxSj9GiE0IhKHqEJAgEglkjSRLY9Eg2PUxqe5cNXSspWR1UKpBQJSKoLqVAAs24giFkwE45UA5sUCfbWKsHu560SSahjRNVwoSTPnyRYfzBAUKjQwydOk4iEpqSHr3JjMXpVsXB6c5IhTsnEVZ3OSbbxMBGGq1GHTTKUWiWj3xSiTSxcAqzTs+A169GJyYJRTycZORsjFgoSTpVeDA2g0WHyapTpSEnEOq2yarDaJuQC72xOEbAFFxaCEkQCAQLhqTTgNuI5C78i15JZyRi0vDW2XXtUBpzSMGMhTIseKgDPgDleqTVehSrlpQhTUKKE5VVkQjGRgkEhoj4xxk40UU04EOR83tNSBotZqdLjUS4VXkwZ18OFxanC7PDjcFizSukdQYtNoOWyko7Wvv0bRYURSEZT6viEEkRDyWJhSctw0ni4RT+wShDpwNThtDOotFK+ZEIqw6TVY/RpsNo0eWiE0arDoNFSIVgaRCSIBAIlgxJqwGXEWmaNgY5iZgkD0owiRJMII0m0AUT6FIKFkyUUwPUgLYFXHokTyYiYZBJaOJElQjhhCoSocAIkcA4vj4vvd1vk4rHpny3RqfPCIMqDebMelVDDWnJrG473Zis+YMZSZKEwaTDYJrd41ROyxmZSBHLCEQspEYmsnIRD6cIDEeJXyBKodFKGCy6nDhkRSJ/nz73nsGiK7pxKATLj5AEgUCwYphRIhQFomm1GiOYVLt5ZiRCCSZResJoQklMCpjQ4s5WbRg2IdkNUKdHshtQzJDQJokRIZoKEor7iITHiPp9RAI+/IO9DLzXRSISnppGjRazw5mRCVdeRMLkcGG2OzHZnZgdTnSGqfnQaDXqWBD2mas8FEUhlZBJRDIRiUiKeDiVWU5sJyIpfP1R4pHpIxWgDrNtyAhE08466q5wzZgGwaWNkASBQFA0qAMS6ZAsOpim66QiKxBO5skDwQRKQN2Wh6IQSaFHnenTjpkqzGBsQLLrker1sMmAZNMjWzSYnBJD/lEiST+RsC8jEuNEAz7C46OMnDlJLFR4ICOd0aRKg8OJ2e7C5HBMkgiXusy8rzdObSgqSRJ6oxa9UYt1miqc85HTConohEgkIiliGZGYLBZyuvgmtRMsPUISBAJBSSFpJLAb1MgBU7t4AmoDy1ASJTQpCjE5MjEQhag69kIUsAN2jGCqQ7KtUj+7Wq9Khd2AYtEQl2LE5DDRaIBYwE806CcW8KnLoB//YC+DJ7uJh6c2wATQGYyYJkUhsvJgsjsx2Rzqy27HZHNisNrQTDN/g0Yr5XpdwNSROrOIcRIEs0FIgkAguOSQdBeu1oAJkXBqdYx7/RMiEcqKRBgmhfZ1ZMafMmqRbDVg8yDZ9Ei1md4gmV4hikVDPBUmGpokE0E/0UBmGfQTHB5k6PRxVSiUAr/4JQmj1ZaRBzsmuxOjzT5JJtSlMfO+0WpHoy2e2ToFKwchCQKBQFCArEgYK+1o7YUL2FyXz9BENEIJJXNRCnk0BuGpE15pNRI2mw67zYpkcyHZ9bBKlYjsC5seRVKIh4PEggFioUBuGQ8FiQX9xEJBYqEAvj6vun+aKAWShNFinSQODlquv56KjVsW+K8mKDWWXRK6urro7OzE4/Hg9XrZs2fPnI7bv38/Bw8eBOCWW27hvvvuW7K0CwSCS5uZunzCpDYSGXEgOLGuhJIow1Hk0wFITZ3wCrMWrU2P1arHZnUgWcvAkYlOWHXqqJlWHZJBlRg5nValIhQkHsoXiwm5COAf7GX4zGkhCYIZkZTzx0tdYu655x4eeughANra2nA6nezevXvWxx06dKjg8XNhdDSELBdfI55SrlMs1byJfBUfS5E3RVEgns6LQuRFJcJJlHAKIkko4BLoNWr0waKKg2TVZYbe1qn7s/vMutzYCvPNl0YjUV5um/lAQUmwrJGE9vZ27PaJyWdaWlp44IEHphT6sz1OIBAIihFJksCkQzLpCk4LniXXBTScVKMT4VRmPZURiUxk4kwSEgVsQiInDMGttXCZY/EyJSgJllUSvF4vLtdEP12Hw0F3d/ecjvN6vbS3txMIBPB6vezdu3fxEy4QCATLQF4X0MrpZQJASaYnyUPqPKlIFm4QKRCcx7JKQiAQyIsQzOe4PXv24HCoNnzgwAHa2tqmbdcwHcUcOqusnPnvV6yUat5EvoqPUs1baeZKsJAsqyQ4HA68Xu9FHZcVBACPxzMvSRBtElYepZo3ka/io1TzJtokCGbDsg7k7fF48Pl8ue1AIEBTU9Osj2tvb+fee+/NO3Y2kQmBQCAQCAQzs6yS0NraSjA4YbKdnZ3ceuutAHmRg+mO83g8ueNBbeA4eVsgEAgEAsH80X71q1/96nImYMOGDTz77LMEAgECgQC33XYbAF/60peoqqrC4/FMe5zT6WRoaIj29na6urqoqqrKnT8XotFEUbbhsVqNRCKJ5U7GolCqeRP5Kj5KNW/zzZckSVgsM09OJSgNln2chJWAaJOw8ijVvIl8FR+lmjfRJkEwG8Tk4gKBQCAQCAoiJEEgEAgEAkFBln3uhpWARiMtdxLmTTGnfSZKNW8iX8VHqeZtPvkq1b+FoDCiTYJAIBAIBIKCiOoGgUAgEAgEBRGSIBAIBAKBoCBCEgQCgUAgEBRESIJAIBAIBIKCCEkQCAQCgUBQECEJAoFAIBAICiIkQSAQCAQCQUGEJAgEAoFAICiIkATBshIIBNi/f3/evq6uLtra2mhvb6etrW2ZUnbxFMrb/v372bp1K1u3bp3ynkAgEKw0xLDMRcj+/fs5ePAgALfccgv33XffMqdofhw6dAiv10tnZ2fe/vvvv5+HHnoIgLa2Ng4dOsTu3buXI4nzZrq8tba2Fu31ytLe3o7X6yUQCOD1enP56erqorOzE4/Hg9frZc+ePcuc0rkxXb5K4X7r6urC7/fj9Xrp6uoqmWsmWHxEJKEIaW1t5dVXX+XVV18tygdWlt27d095KLW3t2O323PbLS0tPP7440udtIumUN5KgUAgQCAQYM+ePezduxeAAwcOAKrc7dmzh9bWVkAVpWLhQvkqhfvt85//PK2trezZswefz5eL0BXzNRMsDUISBCsKr9eLy+XKbTscDrq7u5cxRQuL1+ulvb2dQ4cO5QqhYqKzszOvCqi1tZX29vail7vp8lUqPP3001P2Ffs1EywNorqhCMkWNNmwaPaXTykQCATyHlylxp49e3A4HID6S7Wtra2oIg6tra20tLTkto8ePZoLVRez3E2XLyiN+y37PwfQ09PDLbfcwsGDB4v6mgmWBhFJKEKy4cFsPX0xN+47H4fDQTAYXO5kLBqTH9Yej6cow7uT89DR0cG+fftKQu4K5QtK537r6upi//797Nu3D4fDURLXTLD4CEkoQkqhoJkOj8eDz+fLbQcCAZqampYxRQtHe3s79957b96+Yn5If+Mb3+Bb3/oWDoejpORucr6gdO635uZm7rvvPh5++GHa2tpK6poJFg8hCUVGqRU059Pa2pr34Ors7OTWW29dxhQtHB6PJy8v7e3tRZu3trY27rzzTjweD4FAoGTk7vx8lcL95vV686If11xzDW1tbSVzzQSLi5CEIqOUCpr29nbuv//+3EPM6/UCsG/fvtw4CUDRdX+EwnnzeDw4HA7a2tpoa2ujubm5aPPW2tqaq7PPbhe73BXKVyncb11dXQQCgdz2uXPnaGhoKIlrJlh8JEVRlOVOhGBuZPtzZymmhm+C4qarq4vbb789b9++ffvYu3dvUfe5v1C+SuF+O3ToEH6/P9f4MtsuoZivmWBpEJIgEAgEAoGgIKK6QSAQCAQCQUGEJAgEAoFAICiIkASBQCAQCAQFEZIgEAgEAoGgIEISBAKBQCAQFERIgkAgEAgEgoIISRAIVjgHDhxg165dXHbZZcudFIFAcIkhZoEUCFY4e/fuxefz0dHRsdxJEQgElxgikiAQFAEdHR3s3LlzuZMhEAguMYQkCARFQFdXF9dcc81yJ0MgEFxiCEkQCFY42YmuWltblzklAoHgUkO0SRAIVhhdXV08/vjjuFwuAHw+H83NzcucKoFAcCkiJEEgWEEcOnSI7373uzz22GMAeL1edu3axe/+7u8uc8oEAsGliJAEgWCFEAgE+OIXv8hTTz2V2+fxeABEewSBQLAsiDYJAsEK4a/+6q9obm7OiQGI9ggCgWB5EZIgEKwQOjo6uOWWW/L2HT58WAiCQCBYNoQkCAQrAK/XSyAQmNJAsaOjQ0iCQCBYNoQkCAQrAKfTCZBX1RAIBOjq6sqJQ1tb27KkTSAQXLoISRAIVgAOhwOPx4PX683te+CBBwBoaWmhvb2dlpaW5UqeQCC4RJEURVGWOxECgUCtcjhw4EAumrB3716+8Y1vANDY2MiePXuWM3kCgeASREiCQCAQCASCgojqBoFAIBAIBAURkiAQCAQCgaAgQhIEAoFAIBAUREiCQCAQCPxSwh4AAAA6SURBVASCgghJEAgEAoFAUBAhCQKBQCAQCAoiJEEgEAgEAkFBhCQIBAKBQCAoiJAEgUAgEAgEBfn/AStJ70II/Y7UAAAAAElFTkSuQmCC\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "MKrFTgRvzfaL"
      },
      "source": [
        "## Confidence"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 500
        },
        "id": "t-ETh_ePze0F",
        "outputId": "404d22f8-4895-48ef-db97-b15f85b77429"
      },
      "source": [
        "### final confidence comparison\n",
        "\n",
        "import seaborn as sn\n",
        "from scipy.ndimage import gaussian_filter1d\n",
        "\n",
        "sn.set_style('darkgrid')\n",
        "sn.set_context(\"notebook\",font_scale=1.2)\n",
        "\n",
        "## setup\n",
        "\n",
        "p = 0.01\n",
        "\n",
        "NUM_COLORS = 6\n",
        "cm = plt.get_cmap('gist_rainbow')\n",
        "fig,ax = plt.subplots()\n",
        "ax.set_prop_cycle('color', [cm(1.*i/NUM_COLORS) for i in range(NUM_COLORS)])\n",
        "\n",
        "## setup: take from real-world datasets\n",
        "\n",
        "ds = {\n",
        "'NIPS': {'n':13000,'v':0.3},\n",
        "'News20': {'n':34000,'v':0.27},\n",
        "'SVHN': {'n':1024,'v':0.005},\n",
        "'Cars': {'n':25000,'v':0.003},\n",
        "'Caltech': {'n':25000,'v':0.0025},\n",
        "'Mycielski': {'n':98303,'v':0.001}\n",
        "}\n",
        "\n",
        "for label,param in ds.items():\n",
        "  n = param['n']\n",
        "  m = int(0.1 * n)\n",
        "  p = 0.01\n",
        "  v = param['v']\n",
        "  plot_confidence(n,m,p,v,T_new,label=label+' (our)',ax=ax,linestyle='solid')\n",
        "\n",
        "for label,param in ds.items():\n",
        "  n = param['n']\n",
        "  m = int(0.1 * n)\n",
        "  p = 0.01\n",
        "  v = param['v']\n",
        "  plot_confidence(n,m,p,v,T_old,label=label+' (previous)',ax=ax,linestyle='dotted')\n",
        "\n",
        "plt.xlabel('$\\epsilon$',fontsize=15)\n",
        "plt.ylabel('$1-\\delta$',fontsize=15)\n",
        "plt.legend(bbox_to_anchor=(1.02, 1))\n",
        "plt.show()"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:41: RuntimeWarning: divide by zero encountered in double_scalars\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "0AI-d_D6ZykV"
      },
      "source": [
        "## Sparsity"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 946
        },
        "id": "CCTniqjnZz34",
        "outputId": "3fef503f-2f41-4e26-c8e1-1d8d7826d364"
      },
      "source": [
        "### comparison of sparsity\n",
        "\n",
        "from scipy.ndimage import gaussian_filter1d\n",
        "import seaborn as sn\n",
        "\n",
        "def best_s(n,m,eps,v,T=T_new):\n",
        "\n",
        "  func = lambda s: get_confidence(n,m,s/m,eps,v,T)-0.25\n",
        "  if func(1) < 0:\n",
        "    return 1\n",
        "  elif func(m) > 0:\n",
        "    return m\n",
        "  else:\n",
        "    result = optimize.bisect(func,1,m)\n",
        "    return result\n",
        "\n",
        "## setup - based on real-world data\n",
        "\n",
        "ds = {'Caltech101':{'n':25000,'m':500,'v':0.0035},\n",
        "      'Cars':{'n':15000,'m':500,'v':0.0045},\n",
        "      'News20':{'n':3400,'m':500,'v':0.2},\n",
        "      'Goodwin':{'n':1800,'v':0.6},\n",
        "      'SVHN':{'n':1024,'m':500,'v':0.01}\n",
        "      }\n",
        "eps_grid = np.linspace(0.0001,1,100)\n",
        "\n",
        "NUM_COLORS = 5\n",
        "cm = plt.get_cmap('gist_rainbow')\n",
        "fig,ax = plt.subplots()\n",
        "ax.set_prop_cycle('color', [cm(1.*i/NUM_COLORS) for i in range(NUM_COLORS)])\n",
        "\n",
        "for (method,T,style) in zip( [' (our)',' (previous)'], [T_new,T_old], ['solid','dotted'] ):\n",
        "  for (lab,param) in ds.items():\n",
        "\n",
        "    n = param['n']\n",
        "    v = param['v']\n",
        "    m = 0.2*n\n",
        "\n",
        "    outs = []\n",
        "    for eps in eps_grid:\n",
        "      out =  best_s(n,m,eps,v,T)\n",
        "      outs.append(out)\n",
        "    outs = gaussian_filter1d(outs,0.1)\n",
        "    sn.lineplot(eps_grid,outs,label=lab+method,ax=ax,linestyle=style)\n",
        "\n",
        "\n",
        "plt.xlabel('$\\epsilon$',fontsize=15)\n",
        "plt.ylabel('$s$',fontsize=15)\n",
        "plt.yscale('log')\n",
        "plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left')\n",
        "\n",
        "#get_confidence(10000,500,0.3,0.1,0.01)"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in double_scalars\n",
            "  if __name__ == '__main__':\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in double_scalars\n",
            "  if __name__ == '__main__':\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in double_scalars\n",
            "  if __name__ == '__main__':\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in double_scalars\n",
            "  if __name__ == '__main__':\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in double_scalars\n",
            "  if __name__ == '__main__':\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<matplotlib.legend.Legend at 0x7f33807c5550>"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 25
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "t-MEwYZsXjD2"
      },
      "source": [
        "## Dimension"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "KMpT6jMxJgQP",
        "outputId": "44af521d-e757-4858-d5f9-fc889f5701bc"
      },
      "source": [
        "### comparison of dimension\n",
        "\n",
        "from scipy import optimize\n",
        "\n",
        "def best_dim(n,p,eps,v,T=T_new):\n",
        "\n",
        "  func = lambda m: get_confidence(n,m,p,eps,v,T)-0.5\n",
        "  try:\n",
        "    result = optimize.bisect(func,2,100000)\n",
        "  except:\n",
        "    result = -1\n",
        "  finally:\n",
        "    return result\n",
        "\n",
        "## setup - based on real-world data\n",
        "\n",
        "\n",
        "ds = {'Caltech101':{'n':25000,'m':500,'v':0.0025},\n",
        "      'Cars':{'n':15000,'m':500,'v':0.003},\n",
        "      'News20':{'n':3400,'m':500,'v':0.25},\n",
        "      'SVHN':{'n':1024,'m':500,'v':0.005}\n",
        "      }\n",
        "\n",
        "eps_grid = np.linspace(0.1,1,10)\n",
        "p = 0.1\n",
        "\n",
        "## colors\n",
        "NUM_COLORS = 4\n",
        "cm = plt.get_cmap('gist_rainbow')\n",
        "fig,ax = plt.subplots()\n",
        "ax.set_prop_cycle('color', [cm(1.*i/NUM_COLORS) for i in range(NUM_COLORS)])\n",
        "\n",
        "## evaluation\n",
        "\n",
        "for (method,T,style) in zip( [' (our)',' (previous)'], [T_new,T_old], ['solid','dotted'] ):\n",
        "  for (lab,param) in ds.items():\n",
        "\n",
        "    n = param['n']\n",
        "    v = param['v']\n",
        "\n",
        "    outs = []\n",
        "    for eps in eps_grid:\n",
        "      outs.append(best_dim(n,p,eps,v,T))\n",
        "    outs = gaussian_filter1d(outs,2)\n",
        "\n",
        "    sn.lineplot(eps_grid,outs,label=lab+method,ax=ax,linestyle=style)\n",
        "\n",
        "plt.xlabel('$\\epsilon$',fontsize=15)\n",
        "plt.ylabel('$m$',fontsize=15)\n",
        "plt.yscale('log')"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n",
            "/usr/local/lib/python3.7/dist-packages/seaborn/_decorators.py:43: FutureWarning: Pass the following variables as keyword args: x, y. From version 0.12, the only valid positional argument will be `data`, and passing other arguments without an explicit keyword will result in an error or misinterpretation.\n",
            "  FutureWarning\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYkAAAEOCAYAAAB8aOvdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzde1yUdd7/8decOM4MIOABHEUzxUNWBppkJaJJVmJ2px20g3t379p23M1oC7vvzdo70X7bYcu73c1yzRItCyu1PGCZlEJnUCC31GHwgCjMDGeY+f0xzuAgg44yDODn+Xj0eHgNM9d859twffh+r+v6vhV2u92OEEII0QalvxsghBCi65IiIYQQwiMpEkIIITySIiGEEMIjKRJCCCE8kiIhhBDCIykSQgghPFL7uwG+cOJENTZb9739IzJSS0WF1d/N6BKkL9xJf7iT/mhxrn2hVCqIiAj1+PMeWSRsNnu3LhJAt29/R5K+cCf94U76o4Uv+kKmm4QQQngkRUIIIYRHUiSEEEJ41CPPSQjRVdTWVmO1VtLc3NQh+zt6VInNZuuQffUE0h8t2usLlUqNVhtOcLDnE9SeSJEQwkdqa6uxWE4QHh6NRhOAQqE4732q1UqamuSg6CT90cJTX9jtdhobG6isLAfwulDIdJMQPmK1VhIeHk1AQGCHFAghzoVCoSAgIJDw8Gis1kqvXy9F4qQt3+bSd4qdFz7aAEDRgRIWvPMJe/YX+bllortqbm5CownwdzOEAECjCTinaU8pEieplSoMYwsYFq0FYP0PP7Pi+dvY+fMBAP7v000Ybq9iQ94OAL4r+ZGXN2yk/OQQToi2yAhCdBXn+l2UcxInTbxsHHmXtWz/NvkqRv7zE8YOHQOASqkgpFcV/SN6AfB6rol1/28WY1dvJzo8mqff+4TV20az8alGLoodTF7R9xypNDM1YTwatcYfH0kIIc6bjCQ8CNOFc8PYa4gOjwbgvilTKX51AKOHjATgsZSh/PfiNVx+cruuEeqrtPSN6APAnzeYmfe766mrrwXg4ZUbGJvxI822ZgC+31dA0YGSzv5YQoh2WCwWMjLSO3SfGRnpWCyWDt1nZ5IicY6GGC7i99dfT2BAEACZt9/AgVURhIY4rhx4bFIgDz69Bl2oHgDjiWCOHuyPSqkC4L437Uz8z4td+/vP5Zu45ZWcTv4UQrhzHiRnzUpj3rw5PPLI/RQXt39ebsKEhA5tw5n2ZzKVnnYgN5lKmTdvDrNmpfHaay+f8fmeLFyYzvz5D3rX4DOYO/deFi7s2MLTmWS6yUcmXjaOiadMX617KNnt5/MnHaLkkoPADQB897OBymORrp8nPvUTEWFmPnv8qs5orhBYLBZuvXU66elP8eyziwHHAVavDzvrfeTkbCEhYRw6nc4nbczMfI6yMhNlZSa3xx999Pf89a+vEhvbn4yMdHJytpCcPNnj89viLIaxsf07tM3DhsW79u/8d3ciIwk/mZdyHc/fdoNr+5v/HUnJ69GubZW6mQB1s2v74t+V8p/LN3VqG8WFZfHiZ5k+/WaSkye7HouN7e/VAX/r1s1ndUA+V48//hQLFjzp9lhe3i5iYmJdB/e0tJls3brZ4/M9yc5+3+2zd6Tk5Mls3fqZT/btazKS6EKcU1EAX/+5ZRhSUVWBOqAJjdKxwmN5ZTmJD6mYf8tXpKfdcNp+RNcVmLWBoHc/OufXKxRgP8uFPutuv4n62dPOet/bt28lK+tDjz/PyEjHarVgNpuZO/ee0w6omZnPkZ+/m5KSIrRaHcuXvw04RhfLlr0CwPz5D7pel5e3i2XLXsFqtaDV6njppWWugrRq1Qq2bt2M1WrhjTfebrdQlZWZiImJdW3r9WGUlHh/6XpR0V7S0m5xe8zZRoD4+OE8/vhTgGNK7Msv8wHIzl6HyVTK/fc/BEBqajLp6U+xcuVbLFr0PLGx/YmPH0F29jqv29QVSJHoBiLDItn7ciQQB0CJ8QBKjYFgjWMguDH/Sx54fQiZ9+zllquSPe9ICA+cJ1bbm2pJT89wHaxTU5NPKxKPP/7UyQJyr2taxWQqZeXKt1izJhuARx65n4SEcZjNVSxc+ARr165Hp9NhsVjcCkFMTCzLl79NZuZzrF+/jjvvvNtju5xFxkmr1Xr56R1aFxuTqZRly15xFbtVq1bw2msvu4pBe+3ZunWz63XOz+PLEZYvSZHohq66JIFf3gC4HoDSE9U0WIPpF+74RVmc/Qkrto1gzUN1jLpouP8aKk5TP3uaV3/dt+arZSicB2iTqdRjoSgrM7Fy5ZtYrRasVstpB/a2bN++Fau15Yohs9lMWZmJ/PxdTJo02fX61vtxFqDY2P5UVVW1+x5arY69e/e4tq1Wq1vROFtWq/vnyc5eR0rKFNf2nXfeTWpq8hmLBDgK6ql8dY6mM0iR6AHumzKV+6YAOK4KqagB86EoBvZ1zEv85/JNfPuzgZ3/PYjgoBD/NVR0aRMnppCdva7Ng6DJVMrChemuk8OpqWc/Yk1Lm3naSCA/f9dZHci1Wt0Zi0RMTCxWa8slpmVlpW4jgrOl1Z4+ojmVp8tYT31vp9b7kEtgRZeSefsNlK7RuS6/rawJwHIi3FUgrn/hS1KXfunPJoouKD09g/XrPyAnZ4vrMYvFQnFxESUlRQwdGk9sbH8sFkubB0ansrJS17+dhcd5kDSZSrFYLEycmML27VvdHjeZStvc35kkJo6jqGiv6/WtRwBnKyYmFrO5pSClpFzn1vaVK99k0qTTT2yfOorxpPVUVnciI4kLwHsPTHLbPl6lw25ruUV/3NM/cGncIf4+L7Wzmya6EJ1Ox9q161m8+FnXyVqtVkd6egbJyZNZufItZs1KY+jQeI+jgJSUKSxe/BzZ2etYtGgxsbH9WbDgSR5+eD7gOBCnp2e4PW61WoiJiT2rq5AyM5+jqGgvZWUm5s2bwz33zOOaaybx0kvLWLjwCVcbnNNVrZ/f1gl3p/j44eTn73ZNtw0bFs/8+Q+62piQMNZ14nr69JtdfXE2ior2kJAw9qye29Uo7PazvVai+6iosHbr3NvoaB3l5Z0zPK1vqGPk708walQxHz48kcamRi79Yylzkvfw5Az/XznVmX3R0Q4fPkDfvgM7dJ+yNLa7juyP4uIili17mRdffK1D9neqRx65nwULnuzwezBOdTZ90dZ3UqlUEBnp+WS/TDdd4AIDgtj3j358+PBEAPbuL8FyOIoTNY6fHzx8gN+v2Ijp6LlNBQjRXZx6RVZHKi52XBLsywLhS1IkhJvRQ0ZizNLx/G2OqaeXthWy9oVZfL7Xcd354WOHqa2r8WcThfCZRYsWu6baOsrKlW+edrVTdyLTTV1QV5piabY1837u59ySdC0qpYrrMnfy47Yr2ZtVRURYL5+/f1fqC2/JdJPvSX+08NV0k5y4Fu1SKVXMmtBy4jt1RCXaoC+ICHNcAnn9C18yOMrCq3df768mCiF8SKabhFf+cOMNrsUKG5saKS4cyk/GKNfPl6zfwImq4/5qnhCig0mREOdMo9bwy/LebPzDCMCxPMiSjNk8tPobwFFEnPkZQojuSYqEOG/ODI1JoxP401+yeCrVMee59OPPMMxoIue7r/3ZPCHEeZBzEqLDBAYE8eiNLesShQWrCB9sImGoY6Tx5/c/obxawV/vmCKRrkJ0EzKSED5z/9RU9rw42LU8yHu5Q8neeJWrQGz97mvqG+r82UQhxBlIkRCd5vslg/n0fw8BUF1TzR1/HM/ViyTn+0ImmdJdnxQJ0WlUShUj4hx3tSqVCv7rdx/z+0lHACg6UELcXcf5x+ZP/dnEC965ZFyfD8mU7vrknITwi+CgEBbNalkbqrDURHNjH/roggDHVNT2nyvIvPt65G+ZztERGdfekEzp7kF++0SXcMtVyRjfDWP6ldcCsGRrE69n/geHjh0FHJfTCt/qiIxrb0imdPcgIwnRJX3wwBg2jN/AsLjplJdbGJO+n/DwKnYsTPB3085LdeA7VAe9feYneuBNxnVo3RxC6+84632fa8b1qZnOf/rTQl599SXMZjPgyKjw9Ne8ZEp3D1IkRJcUHBTiyututjXTp/cxemlrXNuL12/iwSlXu66cEufnfDKuT810XrVqBYmJ49rNpHaSTOnuQYqE6PJUShVb0se7trN25PDi07dx4PgaXp/XvdaMCq2/w6u/7lvrqhnXzlVOhw6NZ+HCJzCZSklOnkxi4jiP7ymZ0t2DnJMQ3c6tV13LY8+u5s/TLwfg2XWfkPjUTxw8fMDPLevenFGjbXFmXM+f/yAvvvjaacl0zoNyYuI41q5dz7Bhw1m27BW3KNTWnJnSnlyomdJdTZcsEkajkX/84x/+boboojRqDY9Pv4G+UX0B+PmYmkMlg+jTqw8AO3/Kl5v0zkFHZFybTKXodDrS0maSljaz3fxnyZTuHrrkdFNubi6VlZX+boboJlb811Qa5zWiUWtobGrk1oxLiBxykJ9euNjfTetWOiLjuqSkyJU1DbBo0fMe308ypbuHTgkdMpvNLF26lGeeecb1WGFhIQUFBRgMBoxGI7NnzwYcBSIsLIwNGzawYMGCc3o/CR3qObzti8amRp798DMiQ5Q8NO16yivLmfXaLzx7k4qrLuncK6MkdKh9HZEp7ak/OiNTuqvpthnXmzZtIisri4KCArfHly5dyuzZs0lKSnI9z2g0YjAY0OvlihVxbjRqDX/+jxt4aJrjhPb7u76hcN1Efio7BkCVpVLuuegiJFO6e/B5kUhNTXWNEpxyc3PdTjSNGjWKDRs2UFhYiNFoJDc3F6PRiNFo9HXzRA/3u6mpfLnuJ+6b4rhq5q43viduViPlleV+bpkAyZTuDvxy4tpoNBIeHu7a1uv17Nmzh9TUVJKSkjCbzVgsFsLCfLMcgLiwDB0wBJVSBcAYQzXDx/5AdHg0AAvXfMLOn/L92bwLmk6ncy0B0lGefXaxXALbgfxy4tpsNrf7P/G+++7jvvvu68QWiQvFf9/Ssl5URVUFr780g89S8tl1iR8bJUQX5pciodfrfTqV1N5JmO4iOlr+EnLyVV9ER+v48r18bLYAoqN1bNr1JTdnxPHqH39kXuq0M+/gDI4eVaJWd/xg3Rf77M6kP1qcqS+USqXXv09+KRIGg4GdO3e6ts1mMyNGjOiw/cvVTT2Hr/tiaL9hAJSXW/jp16NAHAPDelFebmHHT3nogoO5bMioc9q3zWbr8CuRetLVTR1B+qPF2fSFzWY77ffJ71c3tSUpKcntjsiCggKmTTv/v9yEOB/3pEzh4DthjB4yEoAH/qVn6n9dQnVNtZ9bJoT/+LxI5ObmsnTpUoxGI1lZWa5ppscee4ysrCxyc3MBx1VQQnQlL8+p5MEHPiY0JBSAqxflk7n+Ez+3SojO1Sk303U2mW7qObpKX+wv20/Sb2OYdOPnvP3bKTQ2NWI6aiIuJs7ja+RmOt+T/mjRbW+mE6IniIuJ49f3bSyb41jVdMnHnzH25mFkfbHVzy0TkpPtW1IkhDhLgQFBrvyKsQMiGJG2gxsTrgRgyfoN/L+PP6HZ1uzPJp6zefPmMGFCgtuBsbi4iHnz5vjsPbOz1zFv3hxmzUrjtddedj1uMpW2+bgnkpPtW1IkhDgHk8cksf3Jsa7zFa9/dDl/XTXB9fPuWCwSEsaycuWbnfJeJlMpeXm7WL78bdasySY/f7drmfJHH/09ixY9z5o12ZSVmdpdbryoaC/g25zsC50UCSE6wDf/L5h3nixBpVRRZalkwK31HLfW+rtZXrnzzrtZv/6DTplmsVqtzJ17r2t77tx7yMnZQl7eLmJiYl0H/bS0mWzdutnjfj78UHKyfa1LLhUuRHcTpgvn6ksSATAePUTEgACc9zXVNdRTXV9PpE5PVmAJ7wYVn/P7eJNxfXvdMGbXDz3rfev1YUyffjMrV77ZZhpcTs4W1zpL8+c/SHLyZDIy0klJmUJy8mTy8naxcOETbNqUA0Bm5nMkJo4jIWEcCxemt5t7bTab0Wp1p+VA6PVhlJR4/mt+79493HTTTLfHJCe7Y8lIQogONuqi4RT89SL0IcEAmCrrMR4Mx1Jj9XPLzmzu3HvbHE2YTKWsXPkWa9Zks2ZNtiscKDFxHHl5uwDHwTkhYaxriiY/fzcJCeNYv34diYnjWL78bZYvf/u0AgGOg/b8+Q9itVrcsiq02vZXT2gvJ3v58reJje1/Vuc1Ts3Jdo5iJCfbQUYSQviYISKIcvVxdCHhzK4fyhUH+6JUwuBo75fE9/UlnzqdzjWaSEm5zvX49u1bsVpbriIym82UlZmYNGkKq1atABwH7JSUKeTn70Kr1aLV6tDpdGfMvc7ISCc9PYPY2P5otTq35Dmr1eox4Ahwy9kGycn2BSkSQvhYgCaA2F4BANjtdurqA1EqWw70tXW1BAcF+6t5p5k7915uvXX6aQfztLSZ3Hnn3ac9X6vVUVxchF6vd00tabU618HamXu9bdtmli17BavV4jqPkJGRzty597pGFzExsW7RqGVlpe3GkOp0utMKxakkJ/v8yXSTEJ1IoVAwakAgw/o5ioa1tpriX0I5cKzqDK/sPDqdjkmTJrtGCAATJ6a45U+bTKWufzuvikpMHIdOp8NsNp+cehrnem5budeZmc+5FQhwFJSior2uIKLWI4PWJCfb92QkIYQfqFSOfAu1So02soqoUA0AJ6wWzHU2YsNDUav99+s5f/5DXH99sitTOja2PwsWPMnDD88HHAdn5/RMSsp1/OY3c1zbCQljWb/+A1dORFu51zk5W1i//gO2bWu5vDUhYSzPPruYl15a5nq+86S4J8OHj5CcbB+TZTm6oK6yFEVX0J374lyW5Sg5bKXmhI4RQ+oJ0ARgs9tQKloG/LIMhbt9+4r5299eOq+cbE+6W062LMshxAXg4j6hDBloJUDjmI4qPNhE8aGuf1WUv8THDwckJ9uXpEgI0YUoFAq0J+/ittlsBAQ0EKh23L1tt9s5WH6CpqYmfzaxy5GcbN+S6aYuqDtPsXS07twXHb0K7NGqKspKI4jqe5z+keHYbDYUCgUKhaLD3qO7kem3Fr6abpIT10J0E1F6HQpDJREhjl9o43ELlZVahhoaCA7sOpfQip5FppuE6CaUCiX9eoW7rnoKUNnRBDUQFBAEgLGikrITlf5souiBZCQhRDfVLyKcfhEt2yeqtChVzcScfKymroaQoBD/NE70GFIkhOghRsUpqG90zEnXN9ZT8mso2l5VDOnj/fIfQjjJdJMQPYRSqXKdm1CiJCyqkshQx0ltc7WVQmMdlppqfzZRdEMykhCiB9JoNAyKDnNtWxuaaKzRoo52ZFyYq62gAH1I+6usCiEjCSEuADER4Yy+2OZaSNB4QsUvB7U0N7fcg9GVSY61/0iREOICoVS2/LoPioJ+fatca0gVHGhky1ffuLKlZ81KIzPzOcCxEJ+nTIbU1GTXgXbevDmubAmnnJwtbjnZ55qlLTnW/iNFQogLUEhQMH3CHdNRzc3NNDScIPN//kh6egarV6/jf/+2ktGXXQ5AWtotrF//wWn7yMvbRXz8cK9zF7zN0naGGEmOtX9IkRDiAqdSqdDaTxAeFsawYfEct1qxlIczOjEJgMEXXYRerz9tlJCdvY60tJlt7bJd3mZpZ2dLjrU/yYlrITpR1no1736oOefXKxSKsz5/cPuMRmZPP7t1npx/VWdmPkda2i0MGaQmONAxQig9UUPi+FtY98FaVxCRxWIhP3+3azlwb5wpS7u1oqK9pKXd4vaYM8daoYBhwyTH2pekSAghAHjjjbdZufJNFi5Mx2w2k57+FMnJk9EHKZgyfQoP3P0yFouF8jo72z79mOnTbz5tH0uW/MUtbrR1ZrWTM/1u7tx7z9iu9nKs1WolK1a8yWuvvXzGgnNqjrWT5FifmRQJITrR7OlNZ/3XfVt8uaCdTqfj/vsf4v77H8JkKmX27BlkZX1IbGx/InV6EhLGsm3bZoaMmca2Tz9myfOZAPz7qJnQAEebFix40i32NCdnCytXvtXme7WVpd0Wq1VyrP1JzkkIIU4TG9ufiRNTKClpOambljaT7Ox1hCuPEaRREhvbn+bmZiwn9JhrnX9v2vml3HxWN+3NnXsv69d/4BY/2hatVtfu+QvJsfYtKRJCCPLydrllWptMpeTn73aL+kxOnkxZmYlVq1a4TlirVCpGX2wjLsoRklRTX4f5aDjHaxyjpabmJhqbm2lsajztPdvK0m6L5Fj7l0w3CSGIjx9BXt4uZs1Kw2w2ExMT6zq5e6rp02/mnXf+xZdfPuV6TKlUEqB0FImQwGCGXmRFrXLctGeubaCpUUVlTQ3R+jDsdhvVdTWu17bO0m67bcM95lhXV1u54opEybH2IQkd6oK6c9BOR+vOfdHRoUPQ/UJ2mpubqbBaidJpUSpV7DtixnosnGFDqgkODKa2vhaNSuNa/rwtxcVFLFv2cps51ufbH90tx7o9knEthOh2VCoVvcPCUCodd3b306uJ6nvctRDhr+VQ+IvKdVlvW9NSzstzJcfaP6RICCE6TWhwCP0jw13bUboGInqZXRGse40K9pTWun7uLB6SY+0/ck5CCOE3vcNaVqq12+1oQ2vQqOxAMDabjZ/+DWHhZuKiw87pxr32dPT+eiopEkKILkGhUDC4d0tAUmNzIwEhzQSqHaOJ2rpafi7T0C+ymuhTiovwLSkSQoguKVATyPBYAEcEa11TEyjUqFWOqalycxVHKoOIi25CGxyKzWZDoVC4pq5Ex5AiIYToFiK0OiK0AI61r5qa7TQ3qNE4zolzoMJC1fEw4gfVERQQ5LrUNiQwWArHeZAiIYTolvpFhGOIVtLU5KgSIRqo11UTqHGMPIwn7NRVahk9rBmFQsGRqipsNjv9IsLb261oRYqEEKJH6BMeRp9Tjv99dTasgSdQKh0PllcF0dyopl+E4+f/PmpGoYDB0fo29iacpEgIIXqkcK2OU8cMw2KU1DXUAo4bx2rrAlEoW266/elAA4GB9Qzt61jfqba+jqCAwAt+qkrukxBCXBA0ag26kJY7i0cNCGREbCDguPxWrW6ioc5MRkY6NruN4l+CKTncslDhoROV1NbXnrbfruLJJx/3yYKFUiSEEC4Wi4WMjHRmzUpj3rw5PPLI/WeM95wwIaFD23Cm/ZlMpWRkpJ/2mDOfu3Ued1vPd3KOEhQKBcNjQ/jni88xf/6D2Gw2wqMq6RXaDEBNXS1HynpxyOy4I7yhsYGSwxaqqs/toNw657sj3HWXbzK7ZbpJCAE4CsStt04nPf0p141mJlMpev3Z35OQk7OFhIRxPstpyMx8jrIy02lBQY8++nv++tdXiY3tT0ZGOjk5W0hOnuzx+W1pnaUdF93yuQM1ARgMlQQHOA6Zlro6ao6HUxN0nDDgmNlM6SE9sf2qiNaHYamxcthiJyZMRWhQCI1NjTTbmgnUOKavNm7M6fA+io8f7voczqVMOoKMJIQQACxe/CzTp9/slicdG9vfq4PZ1q2bfZr09vjjT7FgwZNuj+Xl7SImJtZ1cE9Lm8nWrZs9Pt+T9rK0VSoVkXo9IUGOK6cidXpGDW2g98m+0agUBGprCDq5UKGlvonqY2E0NDlGIkfN1RT9HEJltRWAWpuNwtI6ausc01fVtTWUm6tobm4+675oiy8yu6VICNHJwmbMJ3D1x46NxibH9tqNju2aOsf2h46DnMJsJWzGfAI+znFsV1Q6tj/d4dg+UkHYjPlotn0FgNJ0xLH9+W6v27V9+1ZXTkRbMjLSeeSR+5k3bw45OVtO+3lm5nPk5+9m4cJ05s2b43o8J2cLs2alMWtWmtvr8vJ2uaaI5s2b4zb9smrVCtfPzjQt0zoTQq8PcwtLOltFRXuJjx/h9tiECQm89trLrrY4Rxupqcns2LGd++67G5OplG937+K/H72d39xzBzk5W4iJCGftO4/x3e6vAdAFqdmx8//4aN1aAGbekEJTbQAKpZK8vF389re/4aHf/Z7MJX8BYP+xKiZMSHAteLgqaxXPv7AEm82GxWLh4YfnM2/eHObNm+M2HRgfP4L8fO//37dHppuEEK4DcXsroqanZ7hGFampyaf91f34409hNpuZO/det5VbV658izVrsgHH0twJCeMwm6tYuPAJ1q5dj07nSJ47dcQSExPL8uVvk5n5HOvXr+POO+/22K7WOdparedlr9vjKYAoLW0m99//EKtWrWDx4mdZvvxtt7xsT59xxoxbWLVqBZMmTUEfomXHlk/4619fde330ouVmEzlLFv2Cn//+3LMdfVs+Tib1157mbTb7gJArXIcoqvrldTVBKFQKFi/fh2Dho9h4sT7uOzkrNLBiiqitBqfZHZ3uSKRm5sLwM6dO1mwYIGfWyNEx6v6cFnLhkbtvh0S5LZt12vdtyPD3bf7RLpt22L7uO/vLDkP0CZTqcdCUVZmYuXKN7FaLVitltMO7G3Zvn0rVqvFdeLYbDZTVmYiP38XkyZNdr2+9X6cBSg2tj9VVWeONz01hc5qtboVjbPVOkvbydkfd955t9tKtM4VZD19xsTEcSxc+AQWi4WyMlOby5I787pDgoIJCQpmzhz3vG7nifVonYa68EYUCgVDh8bzr4x0jh0x0TjtehITx1FTrwatbzK7u1SRKCwsxGg0Mnv2bJ5++mkpEkJ0ookTU8jOXuc6QJ3KZCpl4cJ018nh1NTks95vWtrM00YC+fm7zupArtXqzlgkYmJi3fKsy8pKzymS1JmlfbYH2lOf19ZnBEdS3rZtmzGZStudynPyNLVWU1PtGlUkJo7jvfc+Ytu2zSxb9gpWq4Xk5Mmo1UpOnGi/r85Fp5yTMJvNPP30026PFRYWkpWVRW5uLllZWQCMHDmS66+/nn/84x8888wzndE0IcRJ6ekZrF//gdt5A4vFQnFxESUlRQwdGk9sbH8sFovbQbm1srKWcCBn4XEe/EymUiwWCxMnprB9+1a3x881VCgxcRxFRXtdr3f+de6t1lnaTs45/1WrVrQZderpM4IjjzsnZwv5+buZNOn0Np1LXrfJVIpOpyMtbSZpaTPdflZbcI4AACAASURBVOaLzG6fjyQ2bdqE0WikoKDA7fGlS5fy5ptvApCVlcWmTZtITU1Fr9dz33338dBDD5GUlOTr5gkhTtLpdKxdu57Fi591TatotTrS0zNITp7MypVvufKjPY0CUlKmsHjxc2Rnr2PRosXExvZnwYInefjh+YDjQJyenuH2uNVqISYm9qyuQsrMfI6ior2UlZmYN28O99wzj2uumcRLLy1j4cInXG1wTle1fv7cufd4vIKpdZa2U3b2+xQV7QVg0aLnT3udp88IjlQ9s9mMXq9vc4Ryal631WohIWHsGfO6S0qKXJ+1dZt8kdl9XhnXFosFhUJxxhNFZrOZe+65h3Xr1gGO8w6rV6/m5ZcdN70UFhby+uuvYzAYuOqqq0hKSuLee+/lscceY+TIkV63SzKue47u3BeSce17HdkfbWVpT5iQwJdf5nfI/n1NrVbywAO/azezu1Myrvfu3YvV6rjWV6fTsXPnTr766iuv9mE0GgkPb1lVRa/Xs2fPHm677TbAMfowGAznVCCEEOJc+CpLu7MUFe31SWa3V9NNDz/8MAB79uxBoVAwdepUkpKSKC31rlPNZnObQy+DwYDBYAAgNTXVq30KIcT5WrRoMYsXP9sto03/9S/fZHZ7VSSmTZvG1KlTAcdU08aNG1m9ejUTJkzw6k31ej1Go9Gr13ijvaFTdxEd7ZtlDbqj7toXR48qUas7/toQX+yzO+vI/oiICOP555e4tr/++tsO27ev/eUvmWd8jlKp9Pr36ZxPXOt0OmbNmsWsWbO8fq3BYGDnzp2ubbPZzIgRI9p5hXfknETP0Z37wmazdfj5Azkn4U76o8XZ9IXNZjvt96lDz0lMnTqVN954w3VO4lwlJSW5XQ9cUFDAtGnTzmufQgghOp5XI4mnn36a0tJSVq9ejUKhYPz48a6rkTxd4ZSbm+u6DDYrK4ukpCQMBgOPPfYYWVlZcg5CCCG6MK8ugf3000/dzknk5uayc+dOzGYzL774os8a6S2Zbuo5unNfyCWwvif90eJs+uJcLoE9r3MSU6dOdRUNIYQQPY9X5ySSkpJ44YUXzvuchBBCiO7BqyKxZMkSCgsLmTRpErfccgsvvPACX331lRQNIcQ5ccaldkcZGek+yZTuarwqEqNGjWL58uXs3r2bF198EYPBwOrVq1032Qkhurdzybg+HwsXpjN//oM+27+TLzKl5871TaZ0V+PVOYlZs2bx1Vdfue6MNhgM53SfhBCi6+mIjGtvtM6U9iVfZEo7l/Ho6EzprsbrE9fjx4/3RTuEEH7mKePaV9rLlO5ovgjjgZZM6Z5cJOT+/pP+8IeNXH97AfMf3MLi//mArGUfsHvDNsr3H8Bmk0vsRMc5GjaN6sBVANhpPLm9GgAbNRwNm0ZN4PuObUWVYztgPQDNimMcDZtGbcDGk9tHHNsaRyZ2k7KUo2HTqNPkeN2uc824Tk1NJidnC/PmzeHnn4tdz2mdv9yat5nSzvcwmUpdudm33DLd1ZaMjHS3dq1atYJVq1a49uvkzNaeN28OmZnPub23U3b2Ol57zbFKtcVi8fiZfJEp3dV0qWQ6f1IOsHG8PIR/70misryP28+02ioMfX9hYFQZcZEnGNS7gUGGEAYN7U9s/DDUAQF+arUQHeN8Mq5PzXtetWoFiYnj2s2kduqITGnn8tgJCeNIS5vJqlUrXO3Kzl7nlikNjumzZcteYfnytwFHIXnttZfbTONzWr9+ncfP5ItM6a5GisRJxf/TzK+ak3+F1KgJ2R9OVImO0H2BKPcH0WDS813ZcLZ8E0NTY0tRUGsa6N93PwOiSxkYeYxBUbUMilEzaHA0Ay8ZTugpS6ILAdC7aoPr3wo0bttKQty37WFu2yp7VKvtPm7balt/t+2zdb4Z187VR4cOjWfhwicwmUpJTp5MYuI4j+/ZEZnSSqXinDKlne680z1Tui3tfSZfTWN1JVIkTnqv8gZ+VVWxX2XmgMrC/kFm9l9kZr/qOAdVFhoVJ6ecmhWoS/VEl+jR7QtGsz+QZqOWX8piyC9JoMaqd9tvdLSJAb0PEhd1mLhIC4P6wuCBYcSNuJhehliUSpnxE13D+WRcOw+WiYnjWLt2/Wn5y23piEzp1ncZd1Sm9KnxrO19pgvhElgpEicFoiK+uRfxzb1O+1kzNsqU1exXmR3/RZvZ39fM/okV7FeZsSgbHU+0A8eD6bUvnIiSEAJ/CcR+MJTjpvC2p7F0lRj6uE9jDTaEMnnGNaAO6YRPLUSL9PQMbr11OsOHj3A7CJaVmSgrKz2rjGvnSMR5gN67d4/HIuHMlG5dJJxXC7WXKf3oo79n+vSZRESEua7A0ul0pKRcx7JlL2M2m5k7997TXpuSch0LF6YzffpMdDpdu5nSzqmw9j6TLzKluxopEmdBhRKDTYfBpuPqRvcvhB07JxT1LQUkyMz+S83sv9zMftUhDqtqWp7sYRrr21bTWKq/NHLp0G+5emgJE8eEkDDlKgJDQzvzI4sLUEdkXLeXv9xaR2RKKxTQr1/PypTuas4r47qr6koL/NXQxMGTBeSAyuIoJErHdlvTWFF7wgjfEYF1VwymvfHY7UqCQ6wkxu/m2mFGrh3Xm5HXXIlKfWHUd1ngz11PWtCuIzKl/d0fjzxyf7uZ0p2pyy3wJ85OCGqvprF+nlTJ7uuLOc4PULmNmG0x6HMiKM4fxBfvTmLRuxARcZSk4blcG3+Ma68dwqDLR/vhkwlxfk7NlO4KB1lvFRcX+SRTuquRIuFHnqaxIqO15JzYz+eaUnbcWMaum3+gVvEtSpOWAZv7Efh5L778JpFPcnvDcugf+wtXDf2OiSNruGbKpUQPGuTHTyXE2evOmdIrV/omU7qrkemmLqj1FEs9zeRrjvCFxsQXASa+U5djw05gUSSGz6JhZzSm7+KpPXllVfyQH7l6aAHXjlYwfup4dJGR/voo502mm9z5e3qlq5H+aOGr6SYpEl3QmQ6MZkUDuZoyvtCY2BFQRrH6BDQp0H3Tj36bI2j4qh+lBfE0NQSi1jRw2bB8rhm6j2uv0HFFylUEhAR34qc5P1Ik3MlB0Z30RwspEl7o6UWitcPKalfB+EJj4pCqGmrURH8ZQ68tEVjz+lNWPBS7XUloqJmxw3dzzTAjyeNjiZ8wrkvfqyFFwp0cFN1Jf7SQIuGFC61InMqOnX+rqvhcY2JHgImdmjKqlA1wPIjYrTFoc3pxPD+OcqPjixIVdYik+DyuiT/OxOR4BlwysiM/ynmTIuFODorupD9aSJHwwoVcJFprxsaP6mMnz2eUsVtzmHpFMyqjDsOnfQnYEcnhb4ZhrogCYKDhZyYM+56Jo+qYPHOi35cVkSLhTg6K7qQ/WkiR8IIUCc9qaSJPc4QvAkzs0Jj4Xl2OHQgqjMbwWRS2ndGYfhhOXbUWrbaKaYlbuX0SjL8pxS/TUlIk3MlB0Z30RwspEl6QInH2KhX17NSUuYrGPnUVNCoJ29GfqHdiKM25jPqaUPrH/sJ/JO7k9psHd+p9GVIk3MlB0Z30RwtfFYmue8ZSdIpweyA3NAxisXUCuSdm833FHbxcew3XXKXC+I/d1P/4Bn0Xf4Syn4WXsu9k3N1Xcf3tBax4aR3mI0f83XwhJCfbx6RICDcxNi231Q/lDfMUCirmkmkbR+ztlRz8aAvs+idxD33GAWsMC964m5E3xjJv/nY2v/sJTQ0N/m66OA/z5s05LQe6uLiIefPm+Ow9s7PXucKFnAE/4LgDu63HPZGcbN+SIiE8CrcHck/dCDZWzuCr47N4pNcQmh7/lWNfvUfI+lX0vymPnIKrufN/b+PS1HoynviIwi++8nezxTlKSBjLypVvdsp7mUyl5OXtYvnyt1mzJpv8/N1kZ68D4NFHf8+iRc+zZk02ZWUmt7S51pwLAfaEnOyuSoqEOCsXNYfzp5pE8o/fzrqqG7npEj2HXv6O6h/eIurVDwkdXsYbn91K8gPXMfGWf/Pa4vc5+ut+fze7S5oR9hGrA4sBaMTGjLCPWBv4M+BYEHJG2Ed8GPhvwHHj5Iywj/g44FcAKhS1zAj7iE8DDgBwRFHDjLCP2KYxAmBSWpkR9hGfa0q9btedd97N+vUfdMr0h9VqdVvKe+7ce8jJ2UJe3i5iYmJdB/20tJls3brZ434+/LDn5GR3VVIkhFeUKJjQGMMrlokUHpvL3+qvZsSNdRzI+pzm7/6B4U8bOaEM4X9W3cOlt8Rz+2++5sPl2dR18XlXAXp9GNOn3+xxNOHMlZ41K63NXOm8vF1uYUSZmc+Rk7OlzYzoYcPiXX9FA5jNZrRa3Wn5DHp9GCUlnv/K3rt3z3nnZHv6PCA52SAL/InzEIqGWfVDmVU/FJPSyntBP5N1fwnGh/YQUBiN4V/9ydtwGVvzogl7s4KbEjdy2+RAElIndum7vH3tw6qbXP/WoHTbDkHttq23B7htR9qD3bb72EPctmNtWrdtb82dey+33jr9tMCeU3OlwbFEdkLCOBITx5GXt4vk5Mnk5e0iIWGsqwjk5+9m/vyH2s2IdsrOXseiRc+zfftWt6wKrdbzVTfQMTnZp34eyck+3YX7myo6VKxNy8O1l7PzxCw2nZjBnYOjqfjfPZi/W0nYW+8ReWUJWTtu4sYn0hg//QhLnvkAY8EefzdbtKLT6docTZyaK52Rke7KlZ40aYrrr+CyMhMpKVPIz9+FyVSKVqtDp9MxdGg8K1e+RWbmc+Tl7TrtPTMy0klPzyA2tr9rNOFktVo9BhwBHuNPT83JPnUk0lZO9qmfJzFxHEVFe7FYLB6XAm8rJ3v9+g88thFotw+6ek62jCREh1KgYExTb8ZYe/OMdTybAw6yZmIJW677iiZLPjFrB9P0/gCWvHcXS9+3ceXoL5k17lemz74GXXSUv5svaBlNJCaOc3vcmSvdmlaro7i4CL1eT0LCOBYuTEer1bkOpO1lRGdkpDN37r2uqaeYmFi3aNSystJ240F1uvPPyW5NcrLdyUhC+EwgKm5sGMS/zFP5sWIOzykTiL7rGMYNn6H66p8M+t1WSioG8+jf72bUTdH89oFtbH9vI81NTf5u+gVNp9MxadJk11w8OHKls7PXuQ5oJlOp69/Oq6ISE8eh0+kwm80np57GuZ6r0+lIS5tJWtpM9u51jCAzM59zKxCA6y95k8lx4r31X+2tOXOyW3PO+beXk+3p86SkXEdOzhby83czadLp752Scp3ba9vLyXby1AfQ9XOyZSQhOkWUPZj7akdxX+0o9qqOs6Z3Ce89tY+KhT+i3RlLn1WxbNoyiQ++0NH3dSMzx37OHTfFEH3TJH83/YI0f/5DXH99sivv+dRcaXAcnJ1TNykp1/Gb38xxbSckjGX9+g9cQUJtZUTn5Gxh/foP2Lat5SRxQsJYnn12MS+9tMz1/JSUKe1evTR8+Ijzzslu/XkkJ9udLMvRBXXnpSi80YyNzzUm1gT9zMbAX6mtU9B7fRzBWQaMuy7FZlNx2Yjd/OfEImbcldqtcjBAluXoDPv2FfO3v710XjnZ/tZROdmyLIfocVQomdRo4P8skyiomMtfm5K46OZqDqzLwZb/Dwb+YRPG6r488NpdXH5TI0ue+YDy/Qf83WzRhcTHDwdwTU91N90hJ1uKhOgSdPYA7qyLJ7vqJnZX3Mbj+nj4w0EqcteiX/4+gYOPseS9uxhz60X8/uHNFHye6+8miy5i0aLFLFv2ir+bcU66Q062TDd1QRfKdNOZ2LHzY/QJMut3sznwIOq9kfT/2xDKNlxBQ10wV47ewW+nHCT1zmmo1F3v9JpMN/me9EcLX003db3fLCFOUqBgMgO51NyLX1RV/HNgAe/87RsaTvxA/38OZe+7l3DvC1djWP1vfjNxB3PumYC+Tx9/N1uIHkWmm0S3MLg5jL9UX8WPFXN4JuAylH/8lard7xLxSjbNkQ2OZUBm9ObxBZ/w7/zv/N1cIXoMKRKiW9HbA/hd7Wh2HZ/NWzWTGTG9mrJPNxD40Sqirt7Dyq23kPSbCdz+m6/Z/t5GbDaZihDifMh0k+iWVCiZ1hDHtIY4flId458jC3h/+Vc0H/meAcsuZtfaK9j6TC+Gvl3Afcnf8B93T/J7XrcQ3ZGMJES3d0lzFC9ZJ/JdxZ2k64ZT93Qx1m9W0vsvH1OpDmbBG3dz+fRg/pyRTVlRsb+bK0S3IkVC9BjR9mD+WDOGb4/fwauNVxMz5zhHt39I6Oo1hF26n9c+uoMr7riU38zfTv7Gbf5urhDdghQJ0eMEoOLW+ov5tHIGH1VOJ2WchtJ3v4CdyzHMzmXz9xOZlp7GlNlFvPf3D2moqfV3k8UZSI61/0iRED2WAgXjmvryT8tk8o7fzgN94qjM/Im679+kX8ZGjNZ+3P+3uYyZ3sALi9Zx7IDR3032K2emtTOIxxmmk5n5nMes6dTUZNcBcN68Oactg+0M+XE61yxtybH2HykS4oLQ36ZlYfU4vqu4gyX2ceh+W8bxr7PQL3+fgLgKFq+9mzG3xvHgw5+xZ8eFl9NtsVh4+OH5pKdnsGZNNmvWZLuWCk9Lu6XNvIS8vF3Exw/3Og/B2yxt54qukmPtH12qSJjNZnJzc9m0aRNLlizxd3NEDxSKhrvrRrDjxK1kmacxdlIzpdlbUG9ZQd/rv2Vd7g1M/P11zLjrOzas/Mgny5bPmBfM6mzHhYWNjY7ttR87tmtqHdsfbnJsmy2O7Y+3OLYrTji2P92uAuDIMQUz5gWz7UvHtumwY/vzr1VetamszIRer3dbttu5+uqwYfHo9frTRgnZ2evOKm+hNW+ztLOzJcfan7pUkcjNdazHk5qaitFoxGi8sIf/wncUKEhu7M875uvJPT6Luwb35uir39D4zXL6P7KZgrJ47llyB1emHWNZ5vtYjh71d5N9ylkcMjOfa/Mv3rS0mWRnr3NtWywW8vN3n9PB+0xZ2q0VFe31mGN99913SI61j3XKfRJms5mlS5fyzDPPuB4rLCykoKAAg8GA0Whk9uzZpKamun5eWlqKwWDojOaJC9yQ5nCet07gT9WJrAoq5o3HCjD/oYDIDy6i8Z8X899v38OSD6uYffXH/Pb2AcRdNvq83u/D5S0nyjUa9+2QYPdtvc59OzLCfbtPlN1tO7av+7Y33njjbVaufJOFCx1xnunpT7mKwPTpM1m27BVXCty2bZuZPv3m0/axZMlf3OJGrVZLm/GjnrK029JejvVDDz3CihVvSo61D/l8JLFp0yaysrIoKChwe3zp0qXMnj2bpKQk1/NOfc1jjz3m66YJ4SbMHsj9taPZdfw2ltekMHSGlbLPNhC4fhVRV+3lzc9u5cp7ruSu//qS3PWbe9zd3Dqdjvvvf4g1a7J5442VLFz4hGsJbp1OR0LCWLZt2wx4nmpasOBJli9/2/Wfp5PNnrK022K1So61P/l8JJGamorZbGbjxo2ux3Jzc906bdSoUbz++uukpqZSWFiIwWBg5MiRGI1GGU2ITqdGyY0Ng7ixYRA/qY/x90sK+ODNr7CZfmTgsiF88f54Nn0dziUrv+G3KYXdMhDpTGJj+zNxYgolJUWuA2ha2kxWrnzLlaJ2vieSPWVpt6bVSo61P/nlnITRaCT8lCUS9Ho9e/bsITc3l4cffpilS5cyc+ZMwsLC/NE8IVwuaYriFctEvqm4gz9GXEz1or3UfLuCvk9vpKwumgdeu8t1CW1FNz6Hlpe3yy3T2mQqJT9/t1sMZ3LyZMrKTKxateKcTli31laWdlskx9q//LJ2k9lsbvOvgqSkJLZs2dLGK4Twrz72ENJrEni45jLWBe3j9ft+Yu9v96D/NI6A/xvC4rV389JHNcy8agO/m9WL+PGJ/m6yV+LjR5CXt4tZs9Iwm83ExMSyaNHzp40Wpk+/mXfe+RdffvlUh7xv6yzttts23GOOdWbms9jtkmPtS50SOmQ2m7nnnntYt85xdURWVhaFhYWuE9lGo5F7771XCoToNuzY2cpBXuRbPuEXNIXR9H/lIko3XkFjQxDXXrGNJQv1XHTxcBQKf7e2eysq2surr77MK68scz125ZVj+Prrb/3YKu88+OB8nnjiKb/HlJaVHWDkyBFnfuIp/DKSMBgM7Ny507VtNpsZMcK7hrdHkul6jq7cF5fSizeZzD5VJX8fXMCaZfk0VvyA4f+G8m3WZZRXHqW2uI5oXTURkboOSc+7EJPYhgwZht1u58CBg24H2aYmW7foj+LiIkJDtfTpE+PTtp5NX9hsttN+n86UTOeXcxJJSUluJ3IKCgqYNm2aP5oixHkb0hxOpnUC31XcQUbQJTT9aR+W/LdRRdRiUygoPRbJ3n1KykyVNNbV+bu53ZLkWPuPz6ebnHdQb9y4kccee4ykpCQMBkOb90l0FBlJ9BzdsS8asfFx4C8MPtiIPTYKpSUAdXkgDZYQFAo74doqosMVhOi9vyyyO/zl3JmkP1r4KuO6U85JdDYpEj1Hd+6LQ4cPoO8bQ7myliplPdSrCDgaSGNlKDabktBgK9H6BsJ66VEoz25QLwdFd9IfLXxVJCSZTggfUQAhdjVxNj0NtmbKNbUc71+LLaaWgPIg6o4Hs/+IloDj9UTpq4iM1KLSaPzdbNFDnet4QIqEED6iUqlpbGwgICCQAFTE2rT0JYTjinqO9amluU8t6spA7OVBlFVEcqSymQhtJdG9AggMCfF380UP09jYgErl/SFfioQQPqLVhlNZWU54eDQaTQAKhQIVSqLtwUQ1B2FWNFAeXos1ogpldQ3qo4FUmCOoqFKgD60iOtxOaJgOhVxDK86D3W6nsbGByspydLoIr18vRUIIHwkODgWgquoYzc1tLzmuBQKwYVU0UB3YhF2tQG3RUFEZwLHjSjSacnRBDYSEBqNQKlAqlT1uzajzIf3Ror2+UKnU6HQRru+kN6RICOFDwcGhZ/2LeURZw5tBe1gRvIeKuib6rbiYxhWjOHZgAL17l3LvtVt59JFrUeoifdzq7qM7X9jQ0XzVF3J1UxckX/wWF2Jf1NLE+0H7+HvwTxQpTxD2aRz6/xuCcfelaALqmXLFFu6caCH5limoAwL83Vy/uhC/H56ca1/IJbDdkHzxW1zIfWHHzucaE68H/8TWQCOaPZEMfCOOwxsuxVoZQZ8+pcwat507Z8YxeMyl/m6uX1zI34/WpEh4QYpEzyF94fCzqpJ/BBfwfvA+LPXNRH8cR+g7Bg5+fRk2m4qxl+zkjqR9TL8jGW2E9ycnuyv5frSQIuEFKRI9h/SFu9DoIN40/8i7QcXsDDiEwqQlbkUc5g9HUGE0oNVWcdPYzcydqmHM1Ikoz/Imve5Kvh8tpEh4QYpEzyF94e7U/vhVaSYrqJjVQSWUKavR7Yyl91sGjFvH0FAXzJBBe7j9yjxmzbqMPhcN9nPLfUO+Hy2kSHhBikTPIX3hrq3+aMbG5xoT7wQVszFwP41WNbGrB8PaQZh+GoFK3cikK7Zx5zUVTLl1CpqgIP803gfk+9FCioQXpEj0HNIX7s7UHxWKOtYF7WNVUBF71McJKIpkwPIBHNkwGktFFFFRh/iPcTnMSevL0Cu7VzBSW+T70UKKhBekSPQc0hfuzrY/7Nj5UX2Md4KKWRe4j6rmJqI2DkS3ysCBnZdja1YzZsQubh9fxMw7rkEXHdUJre948v1oIUXCC1Ikeg7pC3fn0h+1NLExcD/vBBXzRYAJjoQQt2IQ1R/EU74/juAQKzeM/Yw5k+HKG1O61clu+X60kCLhBSkSPYf0hbvz7Y+DSgurT57sLlVa0X4dQ98V/Sndcjl11VriDCXcNv4rbp91Cf2GXtyBLfcN+X60kCLhBSkSPYf0hbuO6g8bdnZoTLwbVMwngfupr1ESs3YQqqw4jN9fgkrVxDWXb+eOCYdJnT2ZwFDv1/zpDPL9aCFFwgtSJHoO6Qt3vuiPSkU96wL38U5QMT9qjqH5OYKBbw2g/KPRVJX3JiLiKLdcuZU5N0Yy4urxHfre50u+Hy2kSHhBikTPIX3hztf98ZPqGKuDSngv6GdO2Bro9dlAwt/uz4EdY2hu0jA6Pp87rizgppkJRMcNPPMOfUy+Hy2kSHhBikTPIX3hrrP6o55mPg04wDvBxeRojNgrgolbOYja94dx5N+DUSqbuTQ+n8kjikm9ujcjrx3vlxPe8v1oIUXCC1Ikeg7pC3f+6A+T0kpWUAnvBhVzQGkh9Ls+9M+OpvqLgZQWxQPQt4+RSaN2cd2YBq65cUKnrR8l348WUiS8IEWi55C+cOfP/rBh5yvNIVYHlbAl4CAVyjqUh0MZ+HEs6i3RGPMuoa4mlMDAWq4clct1I41MnRrPgEtG+qxN8v1oIUXCC1Ikeg7pC3ddpT+asfGtupwtAQf5LPAgheoKqFcR/XkskRsiObbzYo6VGgAYOriAlBE/MPXKYMamXtuhGRhdpT+6AikSXpAi0XNIX7jrqv1hUlrZEnCQLQEH+SLARC3NBJb0YuD6PjR+HsPBH0bS3KQhLKyCa0blMvXSE6TckECkwXBe79tV+8MfpEh4QYpEzyF94a479EctTeQGlPFZwEE2BxykVGUFcwCGjf0J+SyKsq9GYDkRiVLZzOXDdzNlZAmp1/Yj/qpxXp/87g790VmkSHhBikTPIX3hrrv1hx07RaoTbA44yObAg+Spj2CzQVheP/p9HIllRxymkqEAxPQ7QMqoXVw3pplrbrya4LCwM+6/u/WHL0mR8IIUiZ5D+sJdd++P44o6cgJK2RxwgG0BpVQq61GZdMR91A/ltt4czL+E+toQgoKrSRqVy3UjTVyXOpz+I0a0ub/u3h8dSYqEF6RI9BzSF+56Un80YSNfc8Qxygg4SJH6BNSp6JMTS8SGKMpzL6airD8A8UN+JGXEj6SO13LFlKtdJ797Un+cLykSXpAi0XNIX7jryf1xv+QVqgAACbFJREFUUGlh88mT318GlFFPM8F7oxiwvjf1n8dy8KcR2JrVRESUc+2oXK671Mx1149GGxvXrVau9RUpEl6QItFzSF+4u1D6o5pGdgSYXKOMw6oaqAxkwIb+BH8WhenrkVirHDfsRUYe5pK4Qi41lHH5xSrGXDmcvhcP8fMn6HxSJLwgRaLnkL5wdyH2hx07BaoKNgc6Csa36qPYbQoivulLv116+F5HZVEsh/cPwmZTAdC7dymj4wq5zHCEy4cGcNn4UV1irSlfkiLhBSkSPYf0hTvpDzimqGVrgJGcgFJ+CqrgZ044flCtoc83vYnarYWfwjhW3J8jBwa5Xhfbbz+XDNzL5QOOcvmwIC676jLCY2L89Ck6nhQJL0iR6DmkL9xJf7iLjtbx87Fj/Kg+xvfqcn7QlPO9uhyjyup4gjmAmLw+ROSFYvspnGPFAyg3tdzAN9DwM5cMKOLyAccZM1zLpVddhja6t58+zfnxVZFQn0+jhBDC38LtgVzTGMs1jbFQ63jsmKLWUTg05Xw/oZzvJx7ksKoI+BpFRRD9d/cmLD+UpoIIviq5go93OkYUCoWNwQOLGT2ghMsGnGDMyHBGJY0htJMWLOyKpEgIIXqcKHswkxoNTGpsGTUcVlbzg/oY3wWV88Okcr6f+isVyr1ALuojocTuikKXr6VxTwTbCsfzwReOEYVK1cSQuD2MHrCPywZUMWZUJKOuSiBQq/PTp+tcUiSEEBeEvrZQ+jaEMrXBcQLbjh2Tsprv1eV8ryvn+9RyfrjxZ6qUDWD/kgCTjthdUYR+E0L9nkg2fTeRtTm9ANAE1DMsrpDRhn8zymBlQN9AYmJ6ETPEQHhM/x51Sa6ck+iCZN65hfSFO+kPdx3dH3bs7Fda+F5zlO/Vx/hBXc4P6mNUKxvBDoEHwzF8HUFwvpbavVGUlVxEjcV9+ZCg4Gr6RJXRN+IIfcOOExNmoV94IzHRKmJjwoiJiyF60KAOXQ0X5JyEEEL4nAIFg2x6BtXrubneca+FDTv7VJWOE+PRx/h+ZjkFsw5Sq2gGWw5BpWFEHghFVxpIgDEA5WENjUdCOHZMzy//HsiJ8j40NboXBJW6kejIw/TtdYh+4cfoG1ZFTHg9Mb0UxPQLJXZAP/pdPKhLTGlJkRBCiHYoUTC0OYKhzRHMqncsRtiEjWLVCX7QlLMn6jhlfao5dGU1h5RHOaKsoVlxykyGDTTHQog8qEd3MIigUg2qsgBsR4KoKdfyw6Fh5PzQh7qa0/+a79XrCH16HaZvxFH66SuJCa8lppeNfr2DiDVEEXvRQHR9+vr080uREEIIL6lRMrI5kpHNkaf9rBkb5cpaypTVHDr5X5m2mkOjqjk0uppDyuMcUlVTp2hueZEdFOYAIo1h6A8GE2LUoC4LwH4kkIajoew7ZuCbfWMwnzj9/bTaKnpHHuKmMd/w1J+n++CzCiGE6DAqlI6T5LZQj8+xY+eEot5RRFTVjoKirubQRdUcGuooJAeV1ZiVDe4vrFOhN+mJOBhK6MEAAso0cCiQxqMhVAf75nAuRUIIITqZAgW97EH0ag5qczTiZKWRw6qTo5GTBeVQTDWH+ldzaIIZk6qacqXj5pBg+kB5x7dVioQQQnRRWjQMaQ5nSHO4x+c00MwRZQ0XRUbSQIPH552rnnMxrxBCXIACUGGw6Qgj0Cf7lyIhhBDCIykSQgghPJIiIYQQwiMpEkIIITySIiGEEMIjKRJCCCE86pH3SSiVCn834bz1hM/QUaQv3El/uJP+aHEufXGm1/TIpcKFEEJ0DJluEkII4ZEUCSGEEB5JkRBCCOGRFAkhhBAeSZEQQgjhkRQJIYQQHkmREEII4ZEUCSGEEB5JkRB+V1hYSFZWFrm5uWRlZZ3Va55++mkft0qIrsdsNp/xu38uv0/t6ZHLcnR1hYWFFBQUYDAYMBqNzJ49u83n5ebmYjQaMZvNGI1GnnnmmU5uaedYunQpb775JgBZWVls2rSJ1NRUj8/PysrCaDR2VvM63dl+P8DRF2FhYVRVVZGUlITBYOjElvre2faF83ngOJDed999ndnMTrFp0yaMRqPrc3ri7e/TmchIwg+WLl3K7NmzSUpKAhz/81v7/+3dMVLjPACG4e8C2LmAOQAJJQU+gUlJY1qKDB00oaWAMmmo09DmAiEFtXMAEg6ALgDiAlvFi2HFL+/+dkB5nxlmkhlnRrElfbIsImutrLXK87ys8JPJpNVytqEoCu3s7JTve72eZrOZ83hjTHAd4Uc+9UOSRqORer1e2QG4jvvJfM9FURTK81x5nivLsv9lBP3dZFn25YBBqt+efBASLfO9iMvlslLR0zRVURStlLFNxhh1Or83eY+iSE9PT18e3+v12ijaRvjWD2utFouFut2uJFUGE6Go0+Hd39+Xr621iuO48fJ9R3Xbkw+mm1rmexHTNK10ho+Pj0GOoK21lY7gK0VRKE1TWWsbLtXm+NaP5XKpOI41n88VRZFWq1VwIVGnwzs8PNTBwYFubm70+vr6nyPuUNVpT74IiZbVuYhRFJWvF4uF7u7uGirV5kRR5PV8wRizFaND3/phjJExppxqMsZoMpkEFRR12srZ2Zk6nY7G43E5NbWNfNtTHUw3tSyKIr29vdX6zGg00u3tbSU0QpEkiV5eXsr31lrt7e19Om61WskYo/l8Xj64DnEO3rd+xHFcubNMkqQy5RKCOm1lOp1qMBjo4eFB0vaufvNtT3UQEi2rexGn06lOTk6UJEmQ0yxpmlY6guVyqX6/L0mVEVGWZeXfehXPv6zY+K5868fHqccQ77J8z8V8Pq/cPVxfXwe9+u2j99/1q/b0twiJlvl2itLvOfh1hxDig2tJGg6H5bpuSWXnf3V19ek7G2M0nU4/PdgPhW/9WD+wfn/c0dFRO4Vsie+5iKLo07LQEKeciqLQeDwu28D6HHxsJ6729LfYmW4DXGu/T09PNRgMlKapVquVjo+PK58bDodBzTnjz3zqx/q42Wym3d1dPT8/6/LycpPFboTvuXg/YAj1/yQ2hZAAADgx3QQAcCIkAABOhAQAwImQAAA4ERIAACdCAgDgREgAAJwICQCAEyEBAHAiJICWrPce3qYfn8PPR0gADbPW6vz8vNwMJ8TNoxAuQgJo2MXFhfr9fpC/TIrwERJAg6y1Koqi/HnnEDdKQtjYvhRokDFGSZLw09X4sbiTABrU7XaD3HYW24P9JICGrTcH2t/fl/TvO4UBbSIkAABOTDcBAJwICQCAEyEBAHAiJAAAToQEAMCJkAAAOBESAAAnQgIA4ERIAACcfgEVphQ3YPw6vQAAAABJRU5ErkJggg==\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "3a1538p0tAwM"
      },
      "source": [
        "### behaviour on multiple data points\n",
        "\n",
        "def best_dim(n,p,eps,v,T=T_new,size=1):\n",
        "  ''' for multiple points '''\n",
        "  func = lambda m: get_confidence(n,m,p,eps,v,T)-0.5/size\n",
        "  try:\n",
        "    result = optimize.bisect(func,2,100000)\n",
        "  except:\n",
        "    result = -1\n",
        "  finally:\n",
        "    return result\n",
        "\n",
        "fig,ax = plt.subplots()\n",
        "ax.set_prop_cycle('color', [cm(1.*i/NUM_COLORS) for i in range(NUM_COLORS)])\n",
        "\n",
        "v = 0.1\n",
        "ps = [0.01,0.05,0.1]\n",
        "n = 1000\n",
        "eps = 0.1\n",
        "for p in ps:\n",
        "  size_grid = np.arange(100,1000,100)\n",
        "  outs = [best_dim(n,p,eps,v,T_new,size=size) for size in size_grid]\n",
        "  sn.lineplot(size_grid,outs,label='p=%s'%p,ax=ax)\n",
        "\n",
        "plt.xlabel('data size$',fontsize=15)\n",
        "plt.ylabel('$m$',fontsize=15)\n",
        "plt.yscale('log')"
      ],
      "execution_count": null,
      "outputs": []
    }
  ]
}
